Approximations used in the analysis of signals in pump-probe spectroscopy

In pump-probe spectroscopy, one often needs to analyse the transmission or reflection of electromagnetic waves through optically pumped media. Here, it is common practice to approximate the analysis in order to extract non-equilibrium values for the optical constants of the media. Concentrating on optical pump-THz probe spectroscopy, and using the transfer matrix approach, we present a general method for evaluating the applicability of the most common approximations. Somewhat surprisingly, we find that these approximations are truly valid only in extreme cases where the optical thickness of the sample is several orders of magnitude smaller or larger than the probe wavelength.

==> anc/TMM_sample_on_substrate_analysis.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    822820,      16179]
NotebookOptionsPosition[    816387,      15977]
NotebookOutlinePosition[    817434,      16011]
CellTagsIndexPosition[    817391,      16008]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Analysis of Approximations in Optical Pump - THz Probe Time-Domain \
Spectroscopy\
\>", "Title",
 CellChangeTimes->{{3.750082302248501*^9, 3.7500823093369064`*^9}, {
  3.750082784265071*^9, 3.75008281992111*^9}}],

Cell["TMM of Stacked layers", "Chapter",
 CellChangeTimes->{{3.69018684471255*^9, 3.69018685973455*^9}, {
   3.7105694085817003`*^9, 3.7105694620750494`*^9}, {3.710569492794121*^9, 
   3.7105695020460463`*^9}, {3.710569560443885*^9, 3.7105698991532664`*^9}, {
   3.7105699342772665`*^9, 3.7105701108152666`*^9}, 3.7130056390133023`*^9, {
   3.75008288251269*^9, 3.750083001106473*^9}, {3.7500833314583683`*^9, 
   3.7500834904434614`*^9}, {3.750083684163542*^9, 3.7500837005844812`*^9}, 
   3.7500837721375737`*^9},
 ExpressionUUID -> "ff3aba31-e6a0-43ef-965c-5221635f88cb"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The Mathematica code used for performing the Transfer \
Matrix calculations was initially adapted from the Mathematica code written \
by Steven Byrnes: http://sjbyrnes.com/multilayer-film-optics-programs/\n\n\
This code finds the E-fields and transmission coefficients for a sample on \
semi-infinite substrate, and the photoexcited sample on the same substrate \
using the Transfer Matrix Method for normal incidence. These fields and \
transmission coefficients simulate the typical measurement obtained in a \
pump-probe time-domain spectroscopy experiment. We then try to extract the \
input value of \[CapitalDelta]\[Epsilon] using various approximations, \
including numerical TMM analysis and compare the resulting \[CapitalDelta]\
\[Epsilon] with the original input value. In this program we also use the \
refractive index n^2 = \[Epsilon]. We assume solutions of the form exp[-\
\[ImaginaryI]\[Omega]t] for our waves, i.e. n=nr+\[ImaginaryI]\[Kappa]. \
Positive \[Kappa] is absorption, negative \[Kappa] is gain.", "Text"]], \
"Chapter",
 CellChangeTimes->{{3.69018684471255*^9, 3.69018685973455*^9}, {
   3.7105694085817003`*^9, 3.7105694620750494`*^9}, {3.710569492794121*^9, 
   3.7105695020460463`*^9}, {3.710569560443885*^9, 3.7105698991532664`*^9}, {
   3.7105699342772665`*^9, 3.7105701108152666`*^9}, 3.7130056390133023`*^9, {
   3.75008288251269*^9, 3.750083001106473*^9}, {3.7500833314583683`*^9, 
   3.7500834904434614`*^9}, {3.750083684163542*^9, 3.7500837361215134`*^9}},
 ExpressionUUID -> "ff3aba31-e6a0-43ef-965c-5221635f88cb"],

Cell[CellGroupData[{

Cell["Parameters", "Subsubsection",
 CellChangeTimes->{{3.713506733480336*^9, 3.7135067346324024`*^9}},
 ExpressionUUID -> "ca726027-6c6c-4857-ac74-83f456b98455"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imgsize", " ", "=", "600"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"figure", " ", "size"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"fntsize", "=", "14"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "font", " ", "size", " ", "used", " ", "in", " ", "our", " ", "figures"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListPlot", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "fntsize"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "imgsize"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListLogLinearPlot", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "fntsize"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "imgsize"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"ListLogLogPlot", ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "fntsize"}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "imgsize"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", "299792458"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", 
     RowBox[{"m", "/", "s"}], "]"}], ",", " ", 
    RowBox[{"vacuum", " ", "speed", " ", "of", " ", "light"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Z0", "=", "377"}], ";", " ", 
  RowBox[{"(*", "Ohm", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.688297735185915*^9, 3.6882977806464605`*^9}, {
   3.6882978459449897`*^9, 3.6882979262740216`*^9}, {3.688297996973091*^9, 
   3.6882981047758703`*^9}, {3.6882987844743085`*^9, 3.6882988743983088`*^9}, 
   3.688305568325309*^9, {3.6883058936403084`*^9, 3.6883059147113085`*^9}, {
   3.6883059788063087`*^9, 3.6883060329053087`*^9}, {3.6883063996543083`*^9, 
   3.6883065062633085`*^9}, {3.6883065570363083`*^9, 3.688306629240309*^9}, {
   3.688306726797309*^9, 3.6883068664113083`*^9}, {3.688366174776688*^9, 
   3.6883661885476885`*^9}, {3.6883663056256886`*^9, 3.688366463209688*^9}, {
   3.688367252156688*^9, 3.688367297841688*^9}, {3.688367346090688*^9, 
   3.688367545258688*^9}, 3.6883679634516883`*^9, {3.6883682135666885`*^9, 
   3.688368248779688*^9}, {3.688368314545688*^9, 3.688368363317688*^9}, {
   3.688368727121688*^9, 3.688368761452688*^9}, {3.6883689372876883`*^9, 
   3.688368942029688*^9}, {3.688369162164688*^9, 3.688369172360688*^9}, {
   3.688369214185688*^9, 3.6883692555826883`*^9}, {3.688369296876688*^9, 
   3.6883693628336883`*^9}, {3.6883694183516884`*^9, 3.6883694414036884`*^9}, 
   3.688369511626688*^9, {3.688369645541688*^9, 3.6883696619586883`*^9}, {
   3.688369701092688*^9, 3.688369705776688*^9}, {3.688369743493688*^9, 
   3.6883697437666883`*^9}, {3.688369782032688*^9, 3.688369816244688*^9}, {
   3.6883698665966883`*^9, 3.688369906499688*^9}, {3.688369957607688*^9, 
   3.6883700245496883`*^9}, {3.688370201746688*^9, 3.688370225947688*^9}, {
   3.688370330518688*^9, 3.688370339164688*^9}, {3.6883703751466885`*^9, 
   3.688370518335688*^9}, {3.6883705627146883`*^9, 3.688370563387688*^9}, {
   3.6883709542506886`*^9, 3.6883709720706882`*^9}, {3.6883710133136883`*^9, 
   3.688371181659688*^9}, {3.6883712122676883`*^9, 3.6883712658926883`*^9}, {
   3.688371311534688*^9, 3.6883713129386883`*^9}, {3.688371349489688*^9, 
   3.688371437933688*^9}, {3.688371497067688*^9, 3.6883715387546883`*^9}, {
   3.688371654730688*^9, 3.6883716890506883`*^9}, {3.6883717236606884`*^9, 
   3.688371779919688*^9}, {3.688371811230688*^9, 3.688371865999688*^9}, {
   3.6883719029626884`*^9, 3.6883721054556885`*^9}, {3.688372563857688*^9, 
   3.6883726453566885`*^9}, {3.6883726811866884`*^9, 
   3.6883729162386885`*^9}, {3.6883729562856884`*^9, 3.688373063008688*^9}, {
   3.6883731527056885`*^9, 3.688373239588688*^9}, {3.688373333416688*^9, 
   3.6883733462056885`*^9}, {3.688373387421688*^9, 3.688373403235688*^9}, 
   3.688373449029688*^9, {3.6883734958236885`*^9, 3.6883735422276883`*^9}, {
   3.688373915506688*^9, 3.688373944194688*^9}, {3.6883740166536884`*^9, 
   3.688374037926688*^9}, {3.6883740796466885`*^9, 3.688374101092688*^9}, {
   3.6883741319086885`*^9, 3.688374161590688*^9}, {3.6883742126346884`*^9, 
   3.688374393277688*^9}, {3.688381357360688*^9, 3.6883815142936883`*^9}, {
   3.688381599682688*^9, 3.688381636345688*^9}, {3.688381796249688*^9, 
   3.6883818342666883`*^9}, {3.6883818736656885`*^9, 
   3.6883819420216885`*^9}, {3.688381993031688*^9, 3.6883819939176884`*^9}, {
   3.688382026419688*^9, 3.6883820404916883`*^9}, 3.688382110183688*^9, {
   3.688382152334688*^9, 3.688382244100688*^9}, {3.688382571189688*^9, 
   3.688382580217688*^9}, {3.688382654334688*^9, 3.688382728956688*^9}, {
   3.6883828920146885`*^9, 3.6883829265306883`*^9}, {3.6883829832546883`*^9, 
   3.688383118275688*^9}, {3.688383156015688*^9, 3.6883831631586885`*^9}, {
   3.6883832485166883`*^9, 3.688383265314688*^9}, {3.688383362770688*^9, 
   3.688383376631688*^9}, {3.688383477110688*^9, 3.688383483867688*^9}, {
   3.688383739170688*^9, 3.688383839876688*^9}, {3.688383992434688*^9, 
   3.688384113393688*^9}, 3.688384212294688*^9, {3.6883842440046883`*^9, 
   3.6883843333066883`*^9}, {3.688384373005688*^9, 3.6883844346086884`*^9}, {
   3.6883844811466885`*^9, 3.6883845255766883`*^9}, {3.6883847371346884`*^9, 
   3.6883847808756886`*^9}, {3.6883849511486883`*^9, 
   3.6883850708536882`*^9}, {3.688385122817688*^9, 3.688385197367688*^9}, {
   3.6883853216226883`*^9, 3.688385356994688*^9}, {3.688385438711688*^9, 
   3.688385533815688*^9}, {3.6883855944256883`*^9, 3.688385623048688*^9}, {
   3.6883865608826885`*^9, 3.6883865681986885`*^9}, {3.688386780636688*^9, 
   3.688386792355688*^9}, {3.688386823321688*^9, 3.6883868250286884`*^9}, {
   3.688386882145688*^9, 3.688386922805688*^9}, {3.688387288461688*^9, 
   3.688387302475688*^9}, {3.6883880365356884`*^9, 3.6883880887976885`*^9}, {
   3.688388136303688*^9, 3.6883881586686883`*^9}, {3.688389719447688*^9, 
   3.688389738136688*^9}, {3.688389786699688*^9, 3.6883898004436884`*^9}, {
   3.688389928496688*^9, 3.688389971190688*^9}, {3.688390025503688*^9, 
   3.6883900314036884`*^9}, {3.6883901861626883`*^9, 
   3.6883902235046883`*^9}, {3.6883915709456882`*^9, 3.6883916470426884`*^9}, 
   3.688391852827688*^9, {3.6883919332316885`*^9, 3.688391955213688*^9}, {
   3.6883920467526884`*^9, 3.688392063961688*^9}, {3.688392123342688*^9, 
   3.688392148459688*^9}, 3.688393441673688*^9, 3.6884063400856085`*^9, {
   3.6884064001496086`*^9, 3.6884064493306084`*^9}, {3.6884064848306084`*^9, 
   3.6884065270426083`*^9}, {3.6884077553566084`*^9, 
   3.6884077627246084`*^9}, {3.6884078460836086`*^9, 
   3.6884078632176085`*^9}, {3.6884081780626087`*^9, 
   3.6884081966206083`*^9}, {3.6884082618166084`*^9, 3.688408294629608*^9}, 
   3.688455639452098*^9, 3.688468502927993*^9, {3.6884685440039926`*^9, 
   3.688468678993993*^9}, {3.6884687754229927`*^9, 3.688468802578993*^9}, {
   3.6884688547279925`*^9, 3.6884688582909927`*^9}, {3.6884689475679927`*^9, 
   3.6884689955569925`*^9}, 3.688469032019993*^9, {3.6884763482679925`*^9, 
   3.6884764033989925`*^9}, {3.688478527445593*^9, 3.6884785279915924`*^9}, {
   3.6884787378913927`*^9, 3.6884787842469926`*^9}, {3.6884788828181925`*^9, 
   3.6884788985751925`*^9}, {3.6884789471243925`*^9, 
   3.6884789626431923`*^9}, {3.6885389834945354`*^9, 
   3.6885389861975355`*^9}, {3.688539027255536*^9, 3.6885390348855357`*^9}, {
   3.688539064965536*^9, 3.6885390709925356`*^9}, {3.6885391422535357`*^9, 
   3.688539147460536*^9}, {3.6885394720063357`*^9, 3.688539552803136*^9}, {
   3.6885400482115355`*^9, 3.6885401203469357`*^9}, {3.6885402145593357`*^9, 
   3.6885402660101357`*^9}, {3.688540328837536*^9, 3.688540406133136*^9}, {
   3.6885404519013357`*^9, 3.688540617413736*^9}, {3.6885412620219355`*^9, 
   3.688541359369936*^9}, {3.688541613034136*^9, 3.6885416405191355`*^9}, 
   3.6885434269785357`*^9, {3.6885447606113358`*^9, 3.688544783107536*^9}, {
   3.688547097543336*^9, 3.6885472717263355`*^9}, 3.6885473439417357`*^9, {
   3.6885473740737357`*^9, 3.6885474110107355`*^9}, 3.688547587702736*^9, {
   3.6885476286007357`*^9, 3.688547638920736*^9}, {3.688547787693736*^9, 
   3.688547788270936*^9}, 3.6885482067615356`*^9, {3.688551827313136*^9, 
   3.688551944542536*^9}, {3.6885519812045355`*^9, 3.688551983000536*^9}, {
   3.688554845997136*^9, 3.688554847011136*^9}, {3.688554883909136*^9, 
   3.688554898652136*^9}, {3.6885550304343357`*^9, 3.6885550379223356`*^9}, 
   3.688556005565136*^9, {3.688556329391736*^9, 3.6885563305149355`*^9}, 
   3.688556514250136*^9, {3.688557978572736*^9, 3.688557978681936*^9}, {
   3.6885584502179356`*^9, 3.6885584514201355`*^9}, {3.688558534138609*^9, 
   3.6885585477830467`*^9}, {3.688558647786745*^9, 3.688558691948704*^9}, {
   3.6885591399091625`*^9, 3.688559147226163*^9}, {3.688559182425163*^9, 
   3.6885591824871626`*^9}, {3.6885592519521627`*^9, 3.688559252528163*^9}, 
   3.688559363233178*^9, {3.688559422999302*^9, 3.6885594248868656`*^9}, {
   3.688559466960657*^9, 3.6885595133893642`*^9}, {3.688559546851121*^9, 
   3.688559558301301*^9}, {3.6885597465397606`*^9, 3.6885597622195597`*^9}, {
   3.688559916570215*^9, 3.6885599413922153`*^9}, {3.688560103906215*^9, 
   3.6885601046342154`*^9}, {3.6885601929530153`*^9, 3.688560197932415*^9}, {
   3.688560320282615*^9, 3.688560321171815*^9}, 3.68872666889563*^9, {
   3.68872702057063*^9, 3.6887270339206295`*^9}, {3.6887273731116295`*^9, 
   3.6887273785976295`*^9}, {3.68872741449263*^9, 3.6887274515126295`*^9}, 
   3.68872748344763*^9, {3.6887277145026298`*^9, 3.6887277151936297`*^9}, 
   3.68872927548763*^9, {3.68872933462263*^9, 3.6887293894236298`*^9}, 
   3.6887294259986296`*^9, {3.68872950680363*^9, 3.6887295069636297`*^9}, {
   3.6887295849986296`*^9, 3.6887295912156296`*^9}, {3.6887312655176296`*^9, 
   3.68873126887263*^9}, {3.68873150935563*^9, 3.68873153621863*^9}, {
   3.68873157469863*^9, 3.68873162737963*^9}, {3.6887318069066296`*^9, 
   3.68873184070563*^9}, {3.6887319428266296`*^9, 3.68873194569263*^9}, 
   3.68873517680363*^9, {3.6887384026516294`*^9, 3.6887384056346297`*^9}, {
   3.68873932011563*^9, 3.6887393258356295`*^9}, {3.68879894907836*^9, 
   3.6887989496344156`*^9}, {3.688799017328184*^9, 3.6887990177612276`*^9}, {
   3.688800092298671*^9, 3.688800112387679*^9}, 3.6888004338648243`*^9, {
   3.688800474266864*^9, 3.6888004750559425`*^9}, 3.688801488876314*^9, {
   3.6888015321506414`*^9, 3.6888015416525917`*^9}, {3.688802073861807*^9, 
   3.688802073978819*^9}, {3.688802435373955*^9, 3.6888024354419613`*^9}, {
   3.688803311661575*^9, 3.688803313492758*^9}, {3.6888036404734526`*^9, 
   3.6888036454839535`*^9}, {3.6888037914805517`*^9, 
   3.6888037917905827`*^9}, {3.6888038232027235`*^9, 
   3.6888038246508684`*^9}, {3.6888040153299346`*^9, 
   3.6888040634747486`*^9}, {3.6888041322546263`*^9, 3.688804132342635*^9}, {
   3.688804325596958*^9, 3.6888043294363422`*^9}, {3.688804366985097*^9, 
   3.6888043709324913`*^9}, {3.688804431964594*^9, 3.688804435452943*^9}, {
   3.688804699633358*^9, 3.6888046996913643`*^9}, {3.688804809535347*^9, 
   3.688804824051799*^9}, {3.688804968227215*^9, 3.688804968628255*^9}, {
   3.6888166755598307`*^9, 3.6888166773940144`*^9}, {3.688816961597432*^9, 
   3.6888169791031823`*^9}, {3.688817062100481*^9, 3.688817063162587*^9}, {
   3.688817421014369*^9, 3.688817455707838*^9}, {3.69001850210119*^9, 
   3.69001852022219*^9}, {3.690027149863408*^9, 3.6900271510125227`*^9}, {
   3.6900272507414947`*^9, 3.690027251914612*^9}, {3.690105888144986*^9, 
   3.6901058990629864`*^9}, 3.6901062555419865`*^9, {3.690108016920887*^9, 
   3.6901080176619616`*^9}, {3.6901097187961845`*^9, 3.690109719769185*^9}, {
   3.6901132313753085`*^9, 3.6901132337165427`*^9}, {3.690117695631132*^9, 
   3.690117696931522*^9}, {3.6901826097389193`*^9, 3.6901826117259197`*^9}, {
   3.690184342194382*^9, 3.6901843426564283`*^9}, 3.6901867212398148`*^9, {
   3.69018691088055*^9, 3.69018691143055*^9}, {3.69018696235855*^9, 
   3.69018696247355*^9}, {3.6901869954605503`*^9, 3.69018699631155*^9}, {
   3.69018705168855*^9, 3.69018705175655*^9}, {3.6901884478615446`*^9, 
   3.6901884479395447`*^9}, {3.6973624269958315`*^9, 3.697362442652397*^9}, {
   3.7103280111921997`*^9, 3.7103280292502327`*^9}, {3.710401024091902*^9, 
   3.7104010816821957`*^9}, {3.7104011219544992`*^9, 
   3.7104011283318644`*^9}, {3.710401203368338*^9, 3.710401220048292*^9}, {
   3.710401294654559*^9, 3.7104013035240664`*^9}, 3.7104014386827974`*^9, 
   3.7104015319931345`*^9, {3.7104018129422035`*^9, 3.710401824310854*^9}, 
   3.71040186410813*^9, {3.7104019251606216`*^9, 3.710401927295744*^9}, {
   3.7104020655836535`*^9, 3.7104020758242397`*^9}, {3.710402243985858*^9, 
   3.7104022459759717`*^9}, {3.7104026917384677`*^9, 
   3.7104026960487146`*^9}, {3.7104027861778693`*^9, 
   3.7104028022107863`*^9}, {3.7104028578559694`*^9, 
   3.7104029936587367`*^9}, {3.7104032144733667`*^9, 
   3.7104032262770414`*^9}, {3.71041064571941*^9, 3.710410660437251*^9}, {
   3.7104110197858047`*^9, 3.7104110293433514`*^9}, {3.7104116061843452`*^9, 
   3.7104116346199713`*^9}, {3.7104121070639935`*^9, 3.710412169610571*^9}, {
   3.710412228492939*^9, 3.7104122767196975`*^9}, {3.710412323851393*^9, 
   3.7104123654037695`*^9}, {3.710412406754135*^9, 3.7104124643764305`*^9}, {
   3.710412527875063*^9, 3.710412637043307*^9}, {3.7104127072013197`*^9, 
   3.710412760804385*^9}, {3.710412795026343*^9, 3.710412823022944*^9}, {
   3.7104128876686416`*^9, 3.7104129060976954`*^9}, {3.710413358066547*^9, 
   3.7104133791297517`*^9}, {3.7104134362680197`*^9, 3.710413542105073*^9}, {
   3.710413756866357*^9, 3.710413816206751*^9}, {3.7104141252694283`*^9, 
   3.7104143316652336`*^9}, {3.710414983655525*^9, 3.710414989699871*^9}, {
   3.710415291919157*^9, 3.7104154238757043`*^9}, {3.710415465102062*^9, 
   3.7104154730215154`*^9}, {3.7104155398533382`*^9, 
   3.7104155728032227`*^9}, {3.7104166785104656`*^9, 3.710416678663474*^9}, {
   3.710416829141081*^9, 3.7104168298861237`*^9}, {3.7104168847102594`*^9, 
   3.7104168856463127`*^9}, {3.710416927298695*^9, 3.71041692825675*^9}, {
   3.7104174500785966`*^9, 3.71041745135767*^9}, {3.7104175418058434`*^9, 
   3.710417645638782*^9}, {3.7104176864061136`*^9, 3.710417686707131*^9}, {
   3.7104177547890253`*^9, 3.7104177554050603`*^9}, {3.71041783809779*^9, 
   3.71041788565851*^9}, {3.7104179298450375`*^9, 3.7104179329682164`*^9}, {
   3.7104180165259953`*^9, 3.7104180531100883`*^9}, {3.7104181173967648`*^9, 
   3.710418118203811*^9}, {3.710418283683276*^9, 3.710418283832285*^9}, {
   3.7104795167268057`*^9, 3.7104795200961423`*^9}, 3.7104797420777645`*^9, {
   3.710479788596764*^9, 3.7104798483367643`*^9}, {3.710480001132764*^9, 
   3.710480012424764*^9}, {3.710480055392764*^9, 3.7104801127187643`*^9}, {
   3.710480145616764*^9, 3.7104801595147643`*^9}, 3.710480976233764*^9, 
   3.710481141865764*^9, {3.7104812985165863`*^9, 3.7104813009778323`*^9}, {
   3.7104843430350266`*^9, 3.71048438137386*^9}, {3.7104844908468065`*^9, 
   3.71048452338706*^9}, {3.7104846827439938`*^9, 3.710484693845104*^9}, {
   3.710484830089975*^9, 3.710484850494934*^9}, {3.7104848873782454`*^9, 
   3.7104849011768656`*^9}, {3.710485050540928*^9, 3.7104850640835733`*^9}, {
   3.7104852161983533`*^9, 3.710485217088353*^9}, {3.710485274541353*^9, 
   3.710485325653353*^9}, {3.710485366706353*^9, 3.710485390278353*^9}, {
   3.710485557234353*^9, 3.710485560625353*^9}, {3.710485610464353*^9, 
   3.7104856497443533`*^9}, {3.710485682614353*^9, 3.7104856951973534`*^9}, {
   3.710487243025217*^9, 3.7104872437092857`*^9}, {3.710490000417835*^9, 
   3.7104900007357025`*^9}, {3.7104906014214926`*^9, 3.710490602183131*^9}, {
   3.710490919638734*^9, 3.7104909197235456`*^9}, {3.7104962718759813`*^9, 
   3.7104962815131407`*^9}, 3.7104964074858546`*^9, {3.7104964714178696`*^9, 
   3.7104964757504525`*^9}, {3.710500292183653*^9, 3.710500292665518*^9}, {
   3.710500354985384*^9, 3.7105003554535108`*^9}, {3.710503671207401*^9, 
   3.710503673809661*^9}, {3.710505898712721*^9, 3.7105058992217207`*^9}, {
   3.710505993187721*^9, 3.710505998559721*^9}, {3.7105061076687207`*^9, 
   3.7105061084737206`*^9}, {3.710506139482721*^9, 3.710506140127721*^9}, {
   3.710506241397721*^9, 3.710506246224721*^9}, {3.710506469000721*^9, 
   3.7105064738527207`*^9}, {3.710506566858721*^9, 3.710506568927721*^9}, {
   3.710566184654072*^9, 3.710566208246431*^9}, {3.7105701318112664`*^9, 
   3.710570146722266*^9}, {3.710571425451418*^9, 3.7105714274457026`*^9}, {
   3.710571485120151*^9, 3.71057151415184*^9}, 3.7105715543571405`*^9, {
   3.7105716016835713`*^9, 3.7105716045449424`*^9}, {3.710572366999926*^9, 
   3.7105723952183475`*^9}, {3.7105730444237905`*^9, 
   3.7105730519628353`*^9}, {3.710653789454057*^9, 3.7106537943190575`*^9}, {
   3.710653869699057*^9, 3.710653886724057*^9}, {3.7106559050470505`*^9, 
   3.71065590880105*^9}, {3.7106678873464622`*^9, 3.71066788742485*^9}, {
   3.7106679203867173`*^9, 3.710667946287685*^9}, {3.7106681923373427`*^9, 
   3.7106682102506924`*^9}, 3.7106682991313024`*^9, {3.7106683403321915`*^9, 
   3.710668392374745*^9}, {3.710668861826129*^9, 3.7106688621353474`*^9}, {
   3.710669242242622*^9, 3.710669242320671*^9}, {3.7106710580162964`*^9, 
   3.710671063868881*^9}, {3.71067213060961*^9, 3.71067213067561*^9}, {
   3.71067216131161*^9, 3.71067216188461*^9}, {3.7107391613569603`*^9, 
   3.710739163486173*^9}, {3.7107430706106453`*^9, 3.7107430755713787`*^9}, {
   3.711526435607809*^9, 3.711526449448601*^9}, {3.711781287427879*^9, 
   3.711781291780879*^9}, {3.7117819172959967`*^9, 3.7117819226375313`*^9}, {
   3.7117964744760995`*^9, 3.7117964746261296`*^9}, {3.711796888630291*^9, 
   3.7117968895243807`*^9}, {3.711797387318155*^9, 3.711797387706194*^9}, {
   3.7117979325726748`*^9, 3.7117979329377117`*^9}, {3.7117979907914963`*^9, 
   3.7117980400704236`*^9}, {3.711798095547971*^9, 3.7117980998564014`*^9}, {
   3.7117982224596605`*^9, 3.711798225671982*^9}, 3.7118018910398493`*^9, {
   3.7118019611658497`*^9, 3.7118019643398495`*^9}, {3.7118641732752047`*^9, 
   3.7118642013750143`*^9}, {3.7118730123685474`*^9, 3.711873042459556*^9}, {
   3.711875473405548*^9, 3.7118754750995483`*^9}, 3.7127375020852823`*^9, 
   3.7127385095219045`*^9, {3.712738546360011*^9, 3.71273854895916*^9}, {
   3.712910658138856*^9, 3.712910666730347*^9}, {3.7135046059816504`*^9, 
   3.713504621624545*^9}, {3.7135046650060263`*^9, 3.713504673799529*^9}, {
   3.713504919593588*^9, 3.7135049240228415`*^9}, {3.713506670918758*^9, 
   3.713506708753922*^9}, 3.71428994427995*^9, {3.7491927696006346`*^9, 
   3.7491927698327875`*^9}, {3.749275963964272*^9, 3.7492759641721525`*^9}, {
   3.7492761203318367`*^9, 3.7492761243385267`*^9}, {3.7492769883032274`*^9, 
   3.749276991134551*^9}, {3.7492984258646183`*^9, 3.7492984261686354`*^9}, {
   3.749356995392135*^9, 3.7493569956264935`*^9}, {3.749367180797657*^9, 
   3.749367181561429*^9}, {3.749387538149475*^9, 3.7493875386371937`*^9}, {
   3.7494017286676607`*^9, 3.7494017289558935`*^9}, {3.7494539432975717`*^9, 
   3.7494539469367795`*^9}, {3.7494756460899*^9, 3.749475646241909*^9}, {
   3.750083258169176*^9, 3.750083320153722*^9}},
 ExpressionUUID -> "c5b966d1-9b58-494a-bfd3-92045b690047"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Functions", "Chapter",
 CellChangeTimes->{{3.7135067665042253`*^9, 
  3.713506767703294*^9}},ExpressionUUID->"d6189b07-b192-49b8-9d64-\
13a4507750ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"logspace", "[", 
    RowBox[{"a_", ",", "b_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"10.0", "^", 
    RowBox[{"Range", "[", 
     RowBox[{"a", ",", "b", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "-", "a"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"repeat", "[", 
    RowBox[{"m_", ",", 
     RowBox[{"n_Integer", "?", "Positive"}]}], "]"}], ":=", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"m", ",", "n"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RelDev", "[", 
     RowBox[{"x_", ",", "x0_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"x", "-", "x0"}], "x0"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Mainly", " ", "used", " ", "for", " ", "TMM", " ", "calculations"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]TE", "[", 
    RowBox[{"nj_", ",", "\[Alpha]j_"}], "]"}], ":=", 
   RowBox[{"nj", " ", 
    RowBox[{"Cos", "[", "\[Alpha]j", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"\[Omega]j_", ",", "nj_", ",", "dj_", ",", "\[Alpha]j_"}], "]"}], 
   ":=", 
   RowBox[{"\[Omega]j", " ", "nj", " ", "dj", " ", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Alpha]j", "]"}], "/", "c"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]TM", "[", 
     RowBox[{"nj_", ",", "\[Alpha]j_"}], "]"}], ":=", 
    RowBox[{"nj", "/", 
     RowBox[{"Cos", "[", "\[Alpha]j", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mj", "[", 
    RowBox[{"\[Gamma]j_", ",", "\[Delta]j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Delta]j", "]"}], ",", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Delta]j", "]"}], "/", "\[Gamma]j"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Gamma]j", " ", 
        RowBox[{"Sin", "[", "\[Delta]j", "]"}]}], ",", 
       RowBox[{"Cos", "[", "\[Delta]j", "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"Mi_", ",", "\[Gamma]0_", ",", "\[Gamma]t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]0", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]0", "*", "\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "-", 
      RowBox[{"Mi", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "-", 
      RowBox[{"\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]0", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]0", "*", "\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
      RowBox[{"Mi", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{"\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"Mi_", ",", "\[Gamma]0_", ",", "\[Gamma]t_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", "\[Gamma]0"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Gamma]0", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "+", 
      RowBox[{"\[Gamma]0", "*", "\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "+", 
      RowBox[{"Mi", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
      RowBox[{"\[Gamma]t", "*", 
       RowBox[{"Mi", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.688297735185915*^9, 3.6882977806464605`*^9}, {
   3.6882978459449897`*^9, 3.6882979262740216`*^9}, {3.688297996973091*^9, 
   3.6882981047758703`*^9}, {3.6882987844743085`*^9, 3.6882988743983088`*^9}, 
   3.688305568325309*^9, {3.6883058936403084`*^9, 3.6883059147113085`*^9}, {
   3.6883059788063087`*^9, 3.6883060329053087`*^9}, {3.6883063996543083`*^9, 
   3.6883065062633085`*^9}, {3.6883065570363083`*^9, 3.688306629240309*^9}, {
   3.688306726797309*^9, 3.6883068664113083`*^9}, {3.688366174776688*^9, 
   3.6883661885476885`*^9}, {3.6883663056256886`*^9, 3.688366463209688*^9}, {
   3.688367252156688*^9, 3.688367297841688*^9}, {3.688367346090688*^9, 
   3.688367545258688*^9}, 3.6883679634516883`*^9, {3.6883682135666885`*^9, 
   3.688368248779688*^9}, {3.688368314545688*^9, 3.688368363317688*^9}, {
   3.688368727121688*^9, 3.688368761452688*^9}, {3.6883689372876883`*^9, 
   3.688368942029688*^9}, {3.688369162164688*^9, 3.688369172360688*^9}, {
   3.688369214185688*^9, 3.6883692555826883`*^9}, {3.688369296876688*^9, 
   3.6883693628336883`*^9}, {3.6883694183516884`*^9, 3.6883694414036884`*^9}, 
   3.688369511626688*^9, {3.688369645541688*^9, 3.6883696619586883`*^9}, {
   3.688369701092688*^9, 3.688369705776688*^9}, {3.688369743493688*^9, 
   3.6883697437666883`*^9}, {3.688369782032688*^9, 3.688369816244688*^9}, {
   3.6883698665966883`*^9, 3.688369906499688*^9}, {3.688369957607688*^9, 
   3.6883700245496883`*^9}, {3.688370201746688*^9, 3.688370225947688*^9}, {
   3.688370330518688*^9, 3.688370339164688*^9}, {3.6883703751466885`*^9, 
   3.688370518335688*^9}, {3.6883705627146883`*^9, 3.688370563387688*^9}, {
   3.6883709542506886`*^9, 3.6883709720706882`*^9}, {3.6883710133136883`*^9, 
   3.688371181659688*^9}, {3.6883712122676883`*^9, 3.6883712658926883`*^9}, {
   3.688371311534688*^9, 3.6883713129386883`*^9}, {3.688371349489688*^9, 
   3.688371437933688*^9}, {3.688371497067688*^9, 3.6883715387546883`*^9}, {
   3.688371654730688*^9, 3.6883716890506883`*^9}, {3.6883717236606884`*^9, 
   3.688371779919688*^9}, {3.688371811230688*^9, 3.688371865999688*^9}, {
   3.6883719029626884`*^9, 3.6883721054556885`*^9}, {3.688372563857688*^9, 
   3.6883726453566885`*^9}, {3.6883726811866884`*^9, 
   3.6883729162386885`*^9}, {3.6883729562856884`*^9, 3.688373063008688*^9}, {
   3.6883731527056885`*^9, 3.688373239588688*^9}, {3.688373333416688*^9, 
   3.6883733462056885`*^9}, {3.688373387421688*^9, 3.688373403235688*^9}, 
   3.688373449029688*^9, {3.6883734958236885`*^9, 3.6883735422276883`*^9}, {
   3.688373915506688*^9, 3.688373944194688*^9}, {3.6883740166536884`*^9, 
   3.688374037926688*^9}, {3.6883740796466885`*^9, 3.688374101092688*^9}, {
   3.6883741319086885`*^9, 3.688374161590688*^9}, {3.6883742126346884`*^9, 
   3.688374393277688*^9}, {3.688381357360688*^9, 3.6883815142936883`*^9}, {
   3.688381599682688*^9, 3.688381636345688*^9}, {3.688381796249688*^9, 
   3.6883818342666883`*^9}, {3.6883818736656885`*^9, 
   3.6883819420216885`*^9}, {3.688381993031688*^9, 3.6883819939176884`*^9}, {
   3.688382026419688*^9, 3.6883820404916883`*^9}, 3.688382110183688*^9, {
   3.688382152334688*^9, 3.688382244100688*^9}, {3.688382571189688*^9, 
   3.688382580217688*^9}, {3.688382654334688*^9, 3.688382728956688*^9}, {
   3.6883828920146885`*^9, 3.6883829265306883`*^9}, {3.6883829832546883`*^9, 
   3.688383118275688*^9}, {3.688383156015688*^9, 3.6883831631586885`*^9}, {
   3.6883832485166883`*^9, 3.688383265314688*^9}, {3.688383362770688*^9, 
   3.688383376631688*^9}, {3.688383477110688*^9, 3.688383483867688*^9}, {
   3.688383739170688*^9, 3.688383839876688*^9}, {3.688383992434688*^9, 
   3.688384113393688*^9}, 3.688384212294688*^9, {3.6883842440046883`*^9, 
   3.6883843333066883`*^9}, {3.688384373005688*^9, 3.6883844346086884`*^9}, {
   3.6883844811466885`*^9, 3.6883845255766883`*^9}, {3.6883847371346884`*^9, 
   3.6883847808756886`*^9}, {3.6883849511486883`*^9, 
   3.6883850708536882`*^9}, {3.688385122817688*^9, 3.688385197367688*^9}, {
   3.6883853216226883`*^9, 3.688385356994688*^9}, {3.688385438711688*^9, 
   3.688385533815688*^9}, {3.6883855944256883`*^9, 3.688385623048688*^9}, {
   3.6883865608826885`*^9, 3.6883865681986885`*^9}, {3.688386780636688*^9, 
   3.688386792355688*^9}, {3.688386823321688*^9, 3.6883868250286884`*^9}, {
   3.688386882145688*^9, 3.688386922805688*^9}, {3.688387288461688*^9, 
   3.688387302475688*^9}, {3.6883880365356884`*^9, 3.6883880887976885`*^9}, {
   3.688388136303688*^9, 3.6883881586686883`*^9}, {3.688389719447688*^9, 
   3.688389738136688*^9}, {3.688389786699688*^9, 3.6883898004436884`*^9}, {
   3.688389928496688*^9, 3.688389971190688*^9}, {3.688390025503688*^9, 
   3.6883900314036884`*^9}, {3.6883901861626883`*^9, 
   3.6883902235046883`*^9}, {3.6883915709456882`*^9, 3.6883916470426884`*^9}, 
   3.688391852827688*^9, {3.6883919332316885`*^9, 3.688391955213688*^9}, {
   3.6883920467526884`*^9, 3.688392063961688*^9}, {3.688392123342688*^9, 
   3.688392148459688*^9}, 3.688393441673688*^9, 3.6884063400856085`*^9, {
   3.6884064001496086`*^9, 3.6884064493306084`*^9}, {3.6884064848306084`*^9, 
   3.6884065270426083`*^9}, {3.6884077553566084`*^9, 
   3.6884077627246084`*^9}, {3.6884078460836086`*^9, 
   3.6884078632176085`*^9}, {3.6884081780626087`*^9, 
   3.6884081966206083`*^9}, {3.6884082618166084`*^9, 3.688408294629608*^9}, 
   3.688455639452098*^9, 3.688468502927993*^9, {3.6884685440039926`*^9, 
   3.688468678993993*^9}, {3.6884687754229927`*^9, 3.688468802578993*^9}, {
   3.6884688547279925`*^9, 3.6884688582909927`*^9}, {3.6884689475679927`*^9, 
   3.6884689955569925`*^9}, 3.688469032019993*^9, {3.6884763482679925`*^9, 
   3.6884764033989925`*^9}, {3.688478527445593*^9, 3.6884785279915924`*^9}, {
   3.6884787378913927`*^9, 3.6884787842469926`*^9}, {3.6884788828181925`*^9, 
   3.6884788985751925`*^9}, {3.6884789471243925`*^9, 
   3.6884789626431923`*^9}, {3.6885389834945354`*^9, 
   3.6885389861975355`*^9}, {3.688539027255536*^9, 3.6885390348855357`*^9}, {
   3.688539064965536*^9, 3.6885390709925356`*^9}, {3.6885391422535357`*^9, 
   3.688539147460536*^9}, {3.6885394720063357`*^9, 3.688539552803136*^9}, {
   3.6885400482115355`*^9, 3.6885401203469357`*^9}, {3.6885402145593357`*^9, 
   3.6885402660101357`*^9}, {3.688540328837536*^9, 3.688540406133136*^9}, {
   3.6885404519013357`*^9, 3.688540617413736*^9}, {3.6885412620219355`*^9, 
   3.688541359369936*^9}, {3.688541613034136*^9, 3.6885416405191355`*^9}, 
   3.6885434269785357`*^9, {3.6885447606113358`*^9, 3.688544783107536*^9}, {
   3.688547097543336*^9, 3.6885472717263355`*^9}, 3.6885473439417357`*^9, {
   3.6885473740737357`*^9, 3.6885474110107355`*^9}, 3.688547587702736*^9, {
   3.6885476286007357`*^9, 3.688547638920736*^9}, {3.688547787693736*^9, 
   3.688547788270936*^9}, 3.6885482067615356`*^9, {3.688551827313136*^9, 
   3.688551944542536*^9}, {3.6885519812045355`*^9, 3.688551983000536*^9}, {
   3.688554845997136*^9, 3.688554847011136*^9}, {3.688554883909136*^9, 
   3.688554898652136*^9}, {3.6885550304343357`*^9, 3.6885550379223356`*^9}, 
   3.688556005565136*^9, {3.688556329391736*^9, 3.6885563305149355`*^9}, 
   3.688556514250136*^9, {3.688557978572736*^9, 3.688557978681936*^9}, {
   3.6885584502179356`*^9, 3.6885584514201355`*^9}, {3.688558534138609*^9, 
   3.6885585477830467`*^9}, {3.688558647786745*^9, 3.688558691948704*^9}, {
   3.6885591399091625`*^9, 3.688559147226163*^9}, {3.688559182425163*^9, 
   3.6885591824871626`*^9}, {3.6885592519521627`*^9, 3.688559252528163*^9}, 
   3.688559363233178*^9, {3.688559422999302*^9, 3.6885594248868656`*^9}, {
   3.688559466960657*^9, 3.6885595133893642`*^9}, {3.688559546851121*^9, 
   3.688559558301301*^9}, {3.6885597465397606`*^9, 3.6885597622195597`*^9}, {
   3.688559916570215*^9, 3.6885599413922153`*^9}, {3.688560103906215*^9, 
   3.6885601046342154`*^9}, {3.6885601929530153`*^9, 3.688560197932415*^9}, {
   3.688560320282615*^9, 3.688560321171815*^9}, 3.68872666889563*^9, {
   3.68872702057063*^9, 3.6887270339206295`*^9}, {3.6887273731116295`*^9, 
   3.6887273785976295`*^9}, {3.68872741449263*^9, 3.6887274515126295`*^9}, 
   3.68872748344763*^9, {3.6887277145026298`*^9, 3.6887277151936297`*^9}, 
   3.68872927548763*^9, {3.68872933462263*^9, 3.6887293894236298`*^9}, 
   3.6887294259986296`*^9, {3.68872950680363*^9, 3.6887295069636297`*^9}, {
   3.6887295849986296`*^9, 3.6887295912156296`*^9}, {3.6887312655176296`*^9, 
   3.68873126887263*^9}, {3.68873150935563*^9, 3.68873153621863*^9}, {
   3.68873157469863*^9, 3.68873162737963*^9}, {3.6887318069066296`*^9, 
   3.68873184070563*^9}, {3.6887319428266296`*^9, 3.68873194569263*^9}, 
   3.68873517680363*^9, {3.6887384026516294`*^9, 3.6887384056346297`*^9}, {
   3.68873932011563*^9, 3.6887393258356295`*^9}, {3.68879894907836*^9, 
   3.6887989496344156`*^9}, {3.688799017328184*^9, 3.6887990177612276`*^9}, {
   3.688800092298671*^9, 3.688800112387679*^9}, 3.6888004338648243`*^9, {
   3.688800474266864*^9, 3.6888004750559425`*^9}, 3.688801488876314*^9, {
   3.6888015321506414`*^9, 3.6888015416525917`*^9}, {3.688802073861807*^9, 
   3.688802073978819*^9}, {3.688802435373955*^9, 3.6888024354419613`*^9}, {
   3.688803311661575*^9, 3.688803313492758*^9}, {3.6888036404734526`*^9, 
   3.6888036454839535`*^9}, {3.6888037914805517`*^9, 
   3.6888037917905827`*^9}, {3.6888038232027235`*^9, 
   3.6888038246508684`*^9}, {3.6888040153299346`*^9, 
   3.6888040634747486`*^9}, {3.6888041322546263`*^9, 3.688804132342635*^9}, {
   3.688804325596958*^9, 3.6888043294363422`*^9}, {3.688804366985097*^9, 
   3.6888043709324913`*^9}, {3.688804431964594*^9, 3.688804435452943*^9}, {
   3.688804699633358*^9, 3.6888046996913643`*^9}, {3.688804809535347*^9, 
   3.688804824051799*^9}, {3.688804968227215*^9, 3.688804968628255*^9}, {
   3.6888166755598307`*^9, 3.6888166773940144`*^9}, {3.688816961597432*^9, 
   3.6888169791031823`*^9}, {3.688817062100481*^9, 3.688817063162587*^9}, {
   3.688817421014369*^9, 3.688817455707838*^9}, {3.69001850210119*^9, 
   3.69001852022219*^9}, {3.690027149863408*^9, 3.6900271510125227`*^9}, {
   3.6900272507414947`*^9, 3.690027251914612*^9}, {3.690105888144986*^9, 
   3.6901058990629864`*^9}, 3.6901062555419865`*^9, {3.690108016920887*^9, 
   3.6901080176619616`*^9}, {3.6901097187961845`*^9, 3.690109719769185*^9}, {
   3.6901132313753085`*^9, 3.6901132337165427`*^9}, {3.690117695631132*^9, 
   3.690117696931522*^9}, {3.6901826097389193`*^9, 3.6901826117259197`*^9}, {
   3.690184342194382*^9, 3.6901843426564283`*^9}, 3.6901867212398148`*^9, {
   3.69018691088055*^9, 3.69018691143055*^9}, {3.69018696235855*^9, 
   3.69018696247355*^9}, {3.6901869954605503`*^9, 3.69018699631155*^9}, {
   3.69018705168855*^9, 3.69018705175655*^9}, {3.6901884478615446`*^9, 
   3.6901884479395447`*^9}, {3.6973624269958315`*^9, 3.697362442652397*^9}, {
   3.7103280111921997`*^9, 3.7103280292502327`*^9}, {3.710401024091902*^9, 
   3.7104010816821957`*^9}, {3.7104011219544992`*^9, 
   3.7104011283318644`*^9}, {3.710401203368338*^9, 3.710401220048292*^9}, {
   3.710401294654559*^9, 3.7104013035240664`*^9}, 3.7104014386827974`*^9, 
   3.7104015319931345`*^9, {3.7104018129422035`*^9, 3.710401824310854*^9}, 
   3.71040186410813*^9, {3.7104019251606216`*^9, 3.710401927295744*^9}, {
   3.7104020655836535`*^9, 3.7104020758242397`*^9}, {3.710402243985858*^9, 
   3.7104022459759717`*^9}, {3.7104026917384677`*^9, 
   3.7104026960487146`*^9}, {3.7104027861778693`*^9, 
   3.7104028022107863`*^9}, {3.7104028578559694`*^9, 
   3.7104029936587367`*^9}, {3.7104032144733667`*^9, 
   3.7104032262770414`*^9}, {3.71041064571941*^9, 3.710410660437251*^9}, {
   3.7104110197858047`*^9, 3.7104110293433514`*^9}, {3.7104116061843452`*^9, 
   3.7104116346199713`*^9}, {3.7104121070639935`*^9, 3.710412169610571*^9}, {
   3.710412228492939*^9, 3.7104122767196975`*^9}, {3.710412323851393*^9, 
   3.7104123654037695`*^9}, {3.710412406754135*^9, 3.7104124643764305`*^9}, {
   3.710412527875063*^9, 3.710412637043307*^9}, {3.7104127072013197`*^9, 
   3.710412760804385*^9}, {3.710412795026343*^9, 3.710412823022944*^9}, {
   3.7104128876686416`*^9, 3.7104129060976954`*^9}, {3.710413358066547*^9, 
   3.7104133791297517`*^9}, {3.7104134362680197`*^9, 3.710413542105073*^9}, {
   3.710413756866357*^9, 3.710413816206751*^9}, {3.7104141252694283`*^9, 
   3.7104143316652336`*^9}, {3.710414983655525*^9, 3.710414989699871*^9}, {
   3.710415291919157*^9, 3.7104154238757043`*^9}, {3.710415465102062*^9, 
   3.7104154730215154`*^9}, {3.7104155398533382`*^9, 
   3.7104155728032227`*^9}, {3.7104166785104656`*^9, 3.710416678663474*^9}, {
   3.710416829141081*^9, 3.7104168298861237`*^9}, {3.7104168847102594`*^9, 
   3.7104168856463127`*^9}, {3.710416927298695*^9, 3.71041692825675*^9}, {
   3.7104174500785966`*^9, 3.71041745135767*^9}, {3.7104175418058434`*^9, 
   3.710417645638782*^9}, {3.7104176864061136`*^9, 3.710417686707131*^9}, {
   3.7104177547890253`*^9, 3.7104177554050603`*^9}, {3.71041783809779*^9, 
   3.71041788565851*^9}, {3.7104179298450375`*^9, 3.7104179329682164`*^9}, {
   3.7104180165259953`*^9, 3.7104180531100883`*^9}, {3.7104181173967648`*^9, 
   3.710418118203811*^9}, {3.710418283683276*^9, 3.710418283832285*^9}, {
   3.7104795167268057`*^9, 3.7104795200961423`*^9}, 3.7104797420777645`*^9, {
   3.710479788596764*^9, 3.7104798483367643`*^9}, {3.710480001132764*^9, 
   3.710480012424764*^9}, {3.710480055392764*^9, 3.7104801127187643`*^9}, {
   3.710480145616764*^9, 3.7104801595147643`*^9}, 3.710480976233764*^9, 
   3.710481141865764*^9, {3.7104812985165863`*^9, 3.7104813009778323`*^9}, {
   3.7104843430350266`*^9, 3.71048438137386*^9}, {3.7104844908468065`*^9, 
   3.71048452338706*^9}, {3.7104846827439938`*^9, 3.710484693845104*^9}, {
   3.710484830089975*^9, 3.710484850494934*^9}, {3.7104848873782454`*^9, 
   3.7104849011768656`*^9}, {3.710485050540928*^9, 3.7104850640835733`*^9}, {
   3.7104852161983533`*^9, 3.710485217088353*^9}, {3.710485274541353*^9, 
   3.710485325653353*^9}, {3.710485366706353*^9, 3.710485390278353*^9}, {
   3.710485557234353*^9, 3.710485560625353*^9}, {3.710485610464353*^9, 
   3.7104856497443533`*^9}, {3.710485682614353*^9, 3.7104856951973534`*^9}, {
   3.710487243025217*^9, 3.7104872437092857`*^9}, {3.710490000417835*^9, 
   3.7104900007357025`*^9}, {3.7104906014214926`*^9, 3.710490602183131*^9}, {
   3.710490919638734*^9, 3.7104909197235456`*^9}, {3.7104962718759813`*^9, 
   3.7104962815131407`*^9}, 3.7104964074858546`*^9, {3.7104964714178696`*^9, 
   3.7104964757504525`*^9}, {3.710500292183653*^9, 3.710500292665518*^9}, {
   3.710500354985384*^9, 3.7105003554535108`*^9}, {3.710503671207401*^9, 
   3.710503673809661*^9}, {3.710505898712721*^9, 3.7105058992217207`*^9}, {
   3.710505993187721*^9, 3.710505998559721*^9}, {3.7105061076687207`*^9, 
   3.7105061084737206`*^9}, {3.710506139482721*^9, 3.710506140127721*^9}, {
   3.710506241397721*^9, 3.710506246224721*^9}, {3.710506469000721*^9, 
   3.7105064738527207`*^9}, {3.710506566858721*^9, 3.710506568927721*^9}, {
   3.710566184654072*^9, 3.710566208246431*^9}, {3.7105701318112664`*^9, 
   3.710570146722266*^9}, {3.710571425451418*^9, 3.7105714274457026`*^9}, {
   3.710571485120151*^9, 3.71057151415184*^9}, 3.7105715543571405`*^9, {
   3.7105716016835713`*^9, 3.7105716045449424`*^9}, {3.710572366999926*^9, 
   3.7105723952183475`*^9}, {3.7105730444237905`*^9, 
   3.7105730519628353`*^9}, {3.710653789454057*^9, 3.7106537943190575`*^9}, {
   3.710653869699057*^9, 3.710653886724057*^9}, {3.7106559050470505`*^9, 
   3.71065590880105*^9}, {3.7106678873464622`*^9, 3.71066788742485*^9}, {
   3.7106679203867173`*^9, 3.710667946287685*^9}, {3.7106681923373427`*^9, 
   3.7106682102506924`*^9}, 3.7106682991313024`*^9, {3.7106683403321915`*^9, 
   3.710668392374745*^9}, {3.710668861826129*^9, 3.7106688621353474`*^9}, {
   3.710669242242622*^9, 3.710669242320671*^9}, {3.7106710580162964`*^9, 
   3.710671063868881*^9}, {3.71067213060961*^9, 3.71067213067561*^9}, {
   3.71067216131161*^9, 3.71067216188461*^9}, {3.7107391613569603`*^9, 
   3.710739163486173*^9}, {3.7107430706106453`*^9, 3.7107430755713787`*^9}, {
   3.711526435607809*^9, 3.711526449448601*^9}, {3.711781287427879*^9, 
   3.711781291780879*^9}, {3.7117819172959967`*^9, 3.7117819226375313`*^9}, {
   3.7117964744760995`*^9, 3.7117964746261296`*^9}, {3.711796888630291*^9, 
   3.7117968895243807`*^9}, {3.711797387318155*^9, 3.711797387706194*^9}, {
   3.7117979325726748`*^9, 3.7117979329377117`*^9}, {3.7117979907914963`*^9, 
   3.7117980400704236`*^9}, {3.711798095547971*^9, 3.7117980998564014`*^9}, {
   3.7117982224596605`*^9, 3.711798225671982*^9}, 3.7118018910398493`*^9, {
   3.7118019611658497`*^9, 3.7118019643398495`*^9}, {3.7118641732752047`*^9, 
   3.7118642013750143`*^9}, {3.7118730123685474`*^9, 3.711873042459556*^9}, {
   3.711875473405548*^9, 3.7118754750995483`*^9}, 3.7127375020852823`*^9, 
   3.7127385095219045`*^9, {3.712904992139779*^9, 3.712905041126581*^9}, {
   3.712981940711837*^9, 3.7129819441440334`*^9}, {3.7129942711300964`*^9, 
   3.7129943122754498`*^9}, {3.74953743773483*^9, 3.7495374529026976`*^9}, {
   3.7495431367424216`*^9, 3.7495431401169014`*^9}, {3.7500833612340717`*^9, 
   3.7500833698525643`*^9}, {3.7500835094675503`*^9, 3.7500835533570604`*^9}},
 ExpressionUUID -> "19e4b16e-9790-482d-8b8f-297832fc7799"],

Cell["Take the dot-product of a list of matrices:", "Text",
 CellChangeTimes->{3.712737515078026*^9},
 ExpressionUUID -> "3b434729-f714-4b16-86c0-db840bed3d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RepeatedDotProduct", "[", "ListOfMatrices_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "ListOfMatrices", "]"}]}], ",", "index", ",", 
       "SoFar"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"n", "==", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SoFar", "=", 
       RowBox[{"ListOfMatrices", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"index", "=", "2"}], ",", 
        RowBox[{"index", "\[LessEqual]", " ", "n"}], ",", 
        RowBox[{"index", "++"}], ",", 
        RowBox[{"SoFar", "=", 
         RowBox[{"SoFar", ".", 
          RowBox[{"ListOfMatrices", "[", 
           RowBox[{"[", "index", "]"}], "]"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "SoFar", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 ExpressionUUID -> "724c4d5a-0bf1-4cf2-9532-f30ccc92c197"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["The TMM program", "Subchapter"]], "Chapter",
 CellChangeTimes->{{3.7127386042853246`*^9, 3.7127386184081326`*^9}, {
  3.750083589706139*^9, 3.7500836213219476`*^9}},
 ExpressionUUID -> "53b3b273-367b-452b-8a3d-659e6832eeb2"],

Cell["\<\
Source: 
INPUTS:
\[Implies]\[CloseCurlyDoubleQuote]nList\[CloseCurlyDoubleQuote] is the list \
of refractive indices, in the order that the light would pass through them. \
The first element of the list should
be the semi-infinite medium from which the light enters, the last element \
should be the semi-infinite medium to which the light
exits (if any exits). The first element must be real, otherwise there are \
program errors associated with the branch cut discontinuities
in ArcSin.
\[Implies]\[CloseCurlyDoubleQuote]\[Theta]0\[CloseCurlyDoubleQuote] is the \
angle of incidence, \[Theta]0=0 is normal incidence, \[Theta]0=p/2 for \
glancing. \[Theta]0 should be real.
\[Implies]\[CloseCurlyDoubleQuote]dList\[CloseCurlyDoubleQuote] is the list \
of layer thicknesses (front to back). It should correspond one-to-one to the \
elements of \[OpenCurlyDoubleQuote]nList\[CloseCurlyDoubleQuote].
\[Implies]\[CloseCurlyDoubleQuote]\[Lambda]0\[CloseCurlyDoubleQuote] is the \
vacuum wavelength of the light.\
\>", "Text",
 CellChangeTimes->{{3.7127388150823812`*^9, 3.7127388280731244`*^9}, {
  3.749453479120022*^9, 3.749453499121166*^9}, {3.750083622675025*^9, 
  3.7500836325785913`*^9}},
 ExpressionUUID -> "9b2050e0-36a6-479f-97f9-85ebbb035cb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TMMCalc", "[", 
   RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
   "]"}], ":=", " ", "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "NumMedia", ",", "\[Omega]", ",", "\[Delta]List", ",", "\[Theta]List", 
      ",", "MTEList", ",", "MTMList", ",", "MTE", ",", "MTM", ",", 
      "\[Gamma]TEList", ",", "\[Gamma]TMList", ",", "rstotal", ",", "rptotal",
       ",", "tstotal", ",", "tptotal", ",", "Rs", ",", "Rp", ",", "Ts", ",", 
      "Tp", ",", "RUnpol", ",", "TUnpol", ",", "temp", ",", "\[Psi]", ",", 
      "\[CapitalDelta]"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NumMedia", "=", 
      RowBox[{"Length", "[", "nList", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]", "=", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "c"}], "\[Lambda]0"]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", "dList", "]"}], "\[NotEqual]", "NumMedia"}], 
         ")"}], " ", "||", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[NotEqual]", "\[Infinity]"}], 
         ")"}], "||", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dList", "[", 
           RowBox[{"[", "NumMedia", "]"}], "]"}], "\[NotEqual]", 
          "\[Infinity]"}], ")"}]}], ",", 
       RowBox[{"Return", "[", "\"\<Error in d or n!\>\"", "]"}]}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"nList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[NotEqual]", "0"}], " ", "||",
         " ", 
        RowBox[{
         RowBox[{"Im", "[", "\[Theta]0", "]"}], "\[NotEqual]", "0"}]}], ",", 
       RowBox[{
       "Return", "[", 
        "\"\<Sorry, program does not work correctly for a dissipative \
incoming medium.\>\"", "]"}]}], "]"}], ";", "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "\[Theta]List", " ", "is", " ", "a", " ", "list", " ", "with"}], ",", 
       " ", 
       RowBox[{"for", " ", "each", " ", "layer"}], ",", " ", 
       RowBox[{
       "the", " ", "angle", " ", "that", " ", "the", " ", "light", " ", 
        "travels", " ", "through", " ", "the", "\n", 
        RowBox[{"layer", ".", " ", "Computed"}], " ", "with", " ", 
        RowBox[{"Snell", "'"}], "s", " ", 
        RowBox[{"law", ".", " ", "Note"}], " ", "that", " ", "the", " ", 
        "\"\<angles\>\"", " ", "may", " ", "be", " ", 
        RowBox[{"complex", "!"}]}]}], "*)"}], "\n", 
     RowBox[{"\[Theta]List", "=", 
      RowBox[{"ArcSin", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"nList", "[", 
          RowBox[{"[", "1", "]"}], "]"}], 
         RowBox[{"Sin", "[", "\[Theta]0", "]"}]}], "nList"], "]"}]}], ";", 
     "\n", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"\[Delta]", " ", "is", " ", "a", " ", "list", " ", "with"}], 
       ",", " ", 
       RowBox[{"for", " ", "each", " ", "layer", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"except", " ", "the", " ", "semi"}], "-", 
          RowBox[{
          "infinite", " ", "top", " ", "and", " ", "bottom", " ", 
           "\"\<layers\>\""}]}], ")"}]}], ",", 
       RowBox[{
       "the", " ", "phase", " ", "accrued", " ", "by", " ", "traveling", " ", 
        "through", " ", "that", " ", 
        RowBox[{"layer", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]TEList", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{"\[Gamma]TE", "[", 
        RowBox[{"nList", ",", "\[Theta]List"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]TMList", "=", 
      RowBox[{"Thread", "[", 
       RowBox[{"\[Gamma]TM", "[", 
        RowBox[{"nList", ",", "\[Theta]List"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Delta]List", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "\[Equal]", "1"}], "||", 
           RowBox[{"i", "\[Equal]", "NumMedia"}]}], ",", "Null", ",", 
          RowBox[{"\[Delta]", "[", 
           RowBox[{"\[Omega]", ",", 
            RowBox[{"nList", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"dList", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"\[Theta]List", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "NumMedia"}], "}"}]}], "]"}]}], ";", 
     "\n", 
     RowBox[{"MTEList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "\[Equal]", "1"}], "||", 
           RowBox[{"i", "\[Equal]", "NumMedia"}]}], ",", "Null", ",", 
          RowBox[{"Mj", "[", 
           RowBox[{
            RowBox[{"\[Gamma]TEList", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"\[Delta]List", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "NumMedia"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MTMList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"i", "\[Equal]", "1"}], "||", 
           RowBox[{"i", "\[Equal]", "NumMedia"}]}], ",", "Null", ",", 
          RowBox[{"Mj", "[", 
           RowBox[{
            RowBox[{"\[Gamma]TMList", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"\[Delta]List", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "NumMedia"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "MTE", " ", "and", " ", "MTM", " ", "will", " ", "be", " ", "the", " ",
         "matrix", " ", "that", " ", "you", " ", "get", " ", "by", " ", 
        "dot"}], "-", 
       RowBox[{"producting", " ", "all", " ", "the", " ", 
        RowBox[{"Mj", "."}]}]}], "*)"}], "\n", 
     RowBox[{"MTE", "=", 
      RowBox[{"RepeatedDotProduct", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"MTEList", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"NumMedia", "\[Minus]", "1"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"MTM", "=", 
      RowBox[{"RepeatedDotProduct", "[", 
       RowBox[{"Take", "[", 
        RowBox[{"MTMList", ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"NumMedia", "\[Minus]", "1"}]}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Net", " ", "complex", " ", "transmission", " ", "and", " ", 
       "reflection", " ", 
       RowBox[{"amplitudes", ":"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"rstotal", "=", 
      RowBox[{"r", "[", 
       RowBox[{"MTE", ",", 
        RowBox[{"\[Gamma]TEList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Gamma]TEList", "[", 
         RowBox[{"[", "NumMedia", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"rptotal", "=", 
      RowBox[{"r", "[", 
       RowBox[{"MTM", ",", 
        RowBox[{"\[Gamma]TMList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Gamma]TMList", "[", 
         RowBox[{"[", "NumMedia", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tstotal", "=", 
      RowBox[{"t", "[", 
       RowBox[{"MTE", ",", 
        RowBox[{"\[Gamma]TEList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Gamma]TEList", "[", 
         RowBox[{"[", "NumMedia", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tptotal", "=", 
      RowBox[{"t", "[", 
       RowBox[{"MTM", ",", 
        RowBox[{"\[Gamma]TMList", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"\[Gamma]TMList", "[", 
         RowBox[{"[", "NumMedia", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "Net", " ", "transmitted", " ", "and", " ", "reflected", " ", 
        "power"}], ",", 
       RowBox[{
       "as", " ", "a", " ", "proportion", " ", "of", " ", "the", " ", 
        "incoming", " ", "light", " ", "power"}], ",", 
       RowBox[{
       "for", " ", "polarized", " ", "and", " ", "unpolarized", " ", 
        "incoming", " ", 
        RowBox[{"light", ".", 
         RowBox[{"Don", "'"}]}], "t", " ", "forget"}], ",", 
       SubscriptBox["T", "s"], ",", 
       SubscriptBox["T", "p"], ",", 
       RowBox[{
       "TUnpol", " ", "represent", " ", "the", " ", "light", " ", "power", 
        " ", "that", " ", 
        StyleBox["enters",
         FontSlant->"Italic"], " ", "the", " ", "final"}], ",", " ", 
       RowBox[{"semi", "-", 
        RowBox[{"infinite", " ", 
         RowBox[{"medium", ".", " ", "If"}], " ", "that", " ", "medium", " ", 
         "has", " ", "a", " ", "complex", " ", "index", " ", "of", " ", 
         "refraction"}]}], ",", " ", 
       RowBox[{
       "the", " ", "light", " ", "will", " ", "further", " ", "attenuate", 
        " ", "as", " ", "it", " ", "travels", " ", "through", " ", "that", 
        " ", "medium", " ", "to", " ", "your", " ", "detector"}], ",", " ", 
       RowBox[{
       "and", " ", "you", " ", "should", " ", "take", " ", "that", " ", 
        "into", " ", "account", " ", 
        RowBox[{"separately", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Rs", "=", 
      RowBox[{"Abs", "[", 
       SuperscriptBox["rstotal", "2"], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Rp", "=", 
      RowBox[{"Abs", "[", 
       SuperscriptBox["rptotal", "2"], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ts", "=", 
      RowBox[{
       RowBox[{"Abs", "[", 
        SuperscriptBox["tstotal", "2"], "]"}], " ", 
       FractionBox[
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"nList", "[", 
           RowBox[{"[", "NumMedia", "]"}], "]"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Theta]List", "[", 
            RowBox[{"[", "NumMedia", "]"}], "]"}], "]"}]}], "]"}], 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"nList", "[", 
           RowBox[{"[", "1", "]"}], "]"}], 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Theta]List", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Tp", "=", 
      RowBox[{
       RowBox[{"Abs", "[", 
        SuperscriptBox["tptotal", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"nList", "[", 
            RowBox[{"[", "NumMedia", "]"}], "]"}], " ", 
           RowBox[{"Conjugate", "[", 
            RowBox[{"Cos", "[", 
             RowBox[{"\[Theta]List", "[", 
              RowBox[{"[", "NumMedia", "]"}], "]"}], "]"}], "]"}]}], "]"}], 
         "/", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"nList", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"Cos", "[", 
            RowBox[{"\[Theta]List", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ")"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"RUnpol", "=", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"Rs", "+", "Rp"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TUnpol", "=", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{"Ts", "+", "Tp"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Next", ",", " ", 
       RowBox[{
       "\[Psi]", " ", "and", " ", "\[CapitalDelta]", " ", "are", " ", "the", 
        " ", "parameters", " ", "measured", " ", "in", " ", 
        RowBox[{"ellipsometry", ".", " ", "Note"}], " ", "that", " ", "both", 
        " ", "are", " ", "in", " ", "RADIANS"}], ",", 
       RowBox[{"not", " ", 
        RowBox[{"degrees", ".", " ", "To"}], " ", "get", " ", "the", " ", 
        "value", " ", "in", " ", "degrees"}], ",", " ", 
       RowBox[{
       "divide", " ", "by", " ", "the", " ", "degree", " ", "symbol"}], ",", 
       " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "e", ".", "g", ".", " ", "\"\<\[Psi]/\[Degree]\>\"", ".", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"In", " ", "Mathematica"}], ",", " ", 
            RowBox[{
            "the", " ", "degree", " ", "symbol", " ", "is", " ", "just", " ", 
             "treated", " ", "as", " ", "the", " ", "number", " ", 
             RowBox[{"\[Pi]", "/", 
              RowBox[{"180", "~", "0.0175"}]}]}]}], ")"}], ".", " ", 
          "\[Psi]"}], " ", "is", " ", "defined", " ", "to", " ", "be", " ", 
         "between", " ", "0", " ", "and"}], "+", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"and", " ", "\[CapitalDelta]", " ", "between"}], " ", "-", 
        RowBox[{"\[Pi]", " ", "and"}], " ", "+", 
        RowBox[{"\[Pi]", ".", " ", 
         RowBox[{"Warning", ":", 
          RowBox[{
          "There", " ", "are", " ", "different", " ", "conventions", " ", 
           "for", " ", "\[CapitalDelta]", " ", "in", " ", "use"}]}]}]}], ",", 
       RowBox[{
       "you", " ", "may", " ", "need", " ", "to", " ", "use", " ", 
        "\"\<\[Pi]-\[CapitalDelta]\>\"", " ", "or", " ", 
        "\"\<2\[Pi]-\[CapitalDelta]\>\"", " ", "or", " ", 
        "\"\<\[CapitalDelta]-\[Pi]\>\""}], ",", " ", 
       RowBox[{"etc", "."}], ",", " ", 
       RowBox[{
       "to", " ", "get", " ", "agreement", " ", "with", " ", "your", " ", 
        "ellipsometer", " ", 
        RowBox[{"output", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Psi]", "=", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{"rptotal", "/", "rstotal"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]", "=", 
      RowBox[{"Arg", "[", 
       RowBox[{
        RowBox[{"-", "rptotal"}], "/", "rstotal"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{
       "Rs", ",", "Ts", ",", "Rp", ",", "Tp", ",", "rstotal", ",", "tstotal", 
        ",", "rptotal", ",", "tptotal", ",", "RUnpol", ",", "TUnpol", ",", 
        "\[Psi]", ",", "\[CapitalDelta]"}], "}"}], "]"}], ";"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.7127386280066814`*^9, 3.712738659485482*^9}, {
   3.7127388334074297`*^9, 3.712738841142872*^9}, {3.7127390048872375`*^9, 
   3.7127390066563387`*^9}, 3.712739169219637*^9, {3.712739269156353*^9, 
   3.712739369869114*^9}, {3.7127395202107124`*^9, 3.712739536984672*^9}, {
   3.712739678772782*^9, 3.7127397155258837`*^9}, {3.7127399017885375`*^9, 
   3.712739912880172*^9}, {3.7127417913866167`*^9, 3.71274180649448*^9}, {
   3.712741838769326*^9, 3.7127418938224754`*^9}, {3.7127420447821093`*^9, 
   3.7127420497613945`*^9}, {3.7127449017785206`*^9, 3.7127449224007*^9}, {
   3.712745180679473*^9, 3.712745270907634*^9}, {3.712745347585019*^9, 
   3.7127453493481197`*^9}, {3.71274641531909*^9, 3.7127464423736377`*^9}, {
   3.7127465669387627`*^9, 3.712746617580659*^9}, {3.712898073435052*^9, 
   3.712898091180067*^9}, {3.7128981540606637`*^9, 3.712898173286763*^9}, {
   3.712898939461586*^9, 3.712898950914241*^9}, {3.712898986650285*^9, 
   3.7128990520310245`*^9}, {3.712899580603257*^9, 3.7128995921659184`*^9}, 
   3.7129002616812124`*^9, {3.71290167098182*^9, 3.712901703830699*^9}, {
   3.7129017649621954`*^9, 3.712901775828817*^9}, {3.712901878178671*^9, 
   3.712901920381085*^9}, {3.7129019702059345`*^9, 3.712902053380692*^9}, {
   3.7129036223914337`*^9, 3.7129036319609814`*^9}, {3.712903981184956*^9, 
   3.712904013536806*^9}, {3.7129045614021425`*^9, 3.712904567530493*^9}, {
   3.712904762019617*^9, 3.7129048104343863`*^9}, {3.712905283344435*^9, 
   3.7129052862666025`*^9}, {3.712906953086939*^9, 3.712907116713298*^9}, {
   3.712907193429686*^9, 3.7129072741393023`*^9}, {3.7129073092923126`*^9, 
   3.7129073234951253`*^9}, {3.71290803166063*^9, 3.7129080848406715`*^9}, {
   3.712908368845916*^9, 3.7129083703890038`*^9}, {3.712908402366833*^9, 
   3.712908408172165*^9}, {3.712908526989961*^9, 3.7129085285870523`*^9}, {
   3.7129085812060623`*^9, 3.7129086120538263`*^9}, {3.712921062845971*^9, 
   3.71292112663762*^9}, {3.7131657483951607`*^9, 3.7131657497702394`*^9}, {
   3.729860817243151*^9, 3.729860823668151*^9}},
 ExpressionUUID -> "c03f2b33-5b0a-432e-8b45-a3c3a4d30287"],

Cell["\<\
Define separate functions for the reflection and transmission for \
s-polarization, p-polarization, and unpolarized light.\
\>", "Text",
 CellChangeTimes->{
  3.71289993784269*^9, {3.7129107050015364`*^9, 
   3.712910705817583*^9}},ExpressionUUID->"d3c43864-247a-4e88-8fe4-\
e59e19891e34"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rs", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ts", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rp", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tp", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rstotal", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tstotal", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rptotal", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tptotal", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"RUnpol", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "9", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TUnpol", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "10", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "11", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]", "[", 
    RowBox[{"nList_", ",", "dList_", ",", "\[Theta]0_", ",", "\[Lambda]0_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"TMMCalc", "[", 
     RowBox[{"nList", ",", "dList", ",", "\[Theta]0", ",", "\[Lambda]0"}], 
     "]"}], "[", 
    RowBox[{"[", "12", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.7129002695116606`*^9, {3.712900300260419*^9, 3.71290035657364*^9}, {
   3.7129036568404045`*^9, 3.712903661200654*^9}, {3.712903995501775*^9, 
   3.7129040372291613`*^9}, {3.7129044225361996`*^9, 3.7129044307916718`*^9}},
 ExpressionUUID -> "37176d78-5028-46b4-ab41-14d5d12efce3"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Simulate Transmitted Electric Fields of a Thin-film \
on Substrate", "Subchapter"]], "Section",
 CellChangeTimes->{{3.712737694519289*^9, 3.71273770537391*^9}, {
   3.733554056567791*^9, 3.733554075917791*^9}, 
   3.748933073340643*^9},ExpressionUUID->"900cba52-aadc-4877-8213-\
3337ffbd2bac"],

Cell[CellGroupData[{

Cell["Define parameters", "Subsection",
 CellChangeTimes->{{3.733554027760791*^9, 3.7335540297837906`*^9}, {
  3.7500837853133273`*^9, 3.750083791897704*^9}},
 ExpressionUUID -> "7023f84a-e3ba-446f-a545-91313a22f241"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]in", " ", "=", " ", "0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "incident", " ", "angle", " ", "on", " ", "the", " ", "first", " ", 
    "layer"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dSample", "=", 
    RowBox[{"1", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "m", "]"}], " ", "sample", " ", "thickness"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"n0", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "refractive", " ", "index", " ", "of", " ", "incident", " ", "layer"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nSample", "=", 
    RowBox[{"3.415", "+", 
     RowBox[{"1", "\[ImaginaryI]"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"refractive", " ", "index", " ", "of", " ", "sample"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Sample", " ", "=", " ", 
    SuperscriptBox["nSample", "2"]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"permittivity", " ", "of", " ", "sample"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nt", "=", "1.96"}], ";", " ", 
   RowBox[{"(*", 
    RowBox[{
    "refractive", " ", "index", " ", "of", " ", "final", " ", "transmission", 
     " ", "layer"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"x\[Epsilon]", " ", "=", " ", 
    RowBox[{"-", "6"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Epsilon]Exc", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"1", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["10", "x\[Epsilon]"]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"photoinduced", " ", "change", " ", "in", " ", "permittivity"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Exc", "=", 
    RowBox[{"\[Epsilon]Sample", "+", "\[CapitalDelta]\[Epsilon]Exc"}]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"photoexcited", " ", "permittivity"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nExc", "=", 
    SuperscriptBox["\[Epsilon]Exc", 
     RowBox[{"1", "/", "2"}]]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{"photoexcited", " ", "refractive", " ", "index"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]nExc", "=", 
   RowBox[{"nExc", "-", "nSample"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "photoinduced", " ", "change", " ", "in", " ", "refractive", " ", 
    "index"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"dRatio", " ", "=", " ", 
   RowBox[{"N", "[", 
    RowBox[{"1", "/", "4"}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "ratio", " ", "of", " ", "penetration", " ", "depth", " ", "to", " ", 
    "sample", " ", "thickness", " ", 
    RowBox[{"dp", "/", "dSample"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dRatioFn", " ", "=", " ", 
   RowBox[{"Round", "[", 
    RowBox[{"dRatio", "*", "100"}], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"used", " ", "for", " ", "filename", " ", "generation"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"dp", "=", 
   RowBox[{"dRatio", "*", "dSample"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"penetration", " ", "depth"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dExc", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"dp", ">", "dSample"}], ",", "dSample", ",", "dp"}], "]"}]}], 
  ";", " ", 
  RowBox[{"(*", 
   RowBox[{"thickness", " ", "of", " ", "photoexcited", " ", "layer"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"dSampleExc", "=", 
   RowBox[{"dSample", "-", "dExc"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "thickness", " ", "of", " ", "unexcited", " ", "layer", " ", "after", " ", 
    "photoexcitation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Omega]points", " ", "=", " ", "100"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"number", " ", "of", " ", "frequency", " ", 
    RowBox[{"(", "wavelength", ")"}], " ", "points"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"logspace", "[", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "5", ",", "\[Omega]points"}], "]"}]}], ";", 
  "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     SubscriptBox[
      StyleBox["\[Lambda]", "Text"], "n"], "/", "d"}], " ", 
    RowBox[{"(", 
     RowBox[{"free", " ", "space", " ", 
      RowBox[{"wavelength", "/", 
       RowBox[{"(", 
        RowBox[{"n", " ", "*", " ", "sample", " ", "thickness"}], ")"}]}]}], 
     " "}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Lambda]0", "=", 
   RowBox[{"\[Lambda]n", " ", "dSample", " ", 
    RowBox[{"Re", "[", "nSample", "]"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"\[Lambda]0", ",", " ", 
    RowBox[{"free", " ", "space", " ", "wavelength"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\[Omega]", "=", 
   FractionBox[
    RowBox[{"2", "\[Pi]", " ", "c"}], "\[Lambda]0"]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"angular", " ", "frequency"}], "*)"}], 
  "\[IndentingNewLine]"}]}], "Input",
 CellChangeTimes->{{3.688297735185915*^9, 3.6882977806464605`*^9}, {
   3.6882978459449897`*^9, 3.6882979262740216`*^9}, {3.688297996973091*^9, 
   3.6882981047758703`*^9}, {3.6882987844743085`*^9, 3.6882988743983088`*^9}, 
   3.688305568325309*^9, {3.6883058936403084`*^9, 3.6883059147113085`*^9}, {
   3.6883059788063087`*^9, 3.6883060329053087`*^9}, {3.6883063996543083`*^9, 
   3.6883065062633085`*^9}, {3.6883065570363083`*^9, 3.688306629240309*^9}, {
   3.688306726797309*^9, 3.6883068664113083`*^9}, {3.688366174776688*^9, 
   3.6883661885476885`*^9}, {3.6883663056256886`*^9, 3.688366463209688*^9}, {
   3.688367252156688*^9, 3.688367297841688*^9}, {3.688367346090688*^9, 
   3.688367545258688*^9}, 3.6883679634516883`*^9, {3.6883682135666885`*^9, 
   3.688368248779688*^9}, {3.688368314545688*^9, 3.688368363317688*^9}, {
   3.688368727121688*^9, 3.688368761452688*^9}, {3.6883689372876883`*^9, 
   3.688368942029688*^9}, {3.688369162164688*^9, 3.688369172360688*^9}, {
   3.688369214185688*^9, 3.6883692555826883`*^9}, {3.688369296876688*^9, 
   3.6883693628336883`*^9}, {3.6883694183516884`*^9, 3.6883694414036884`*^9}, 
   3.688369511626688*^9, {3.688369645541688*^9, 3.6883696619586883`*^9}, {
   3.688369701092688*^9, 3.688369705776688*^9}, {3.688369743493688*^9, 
   3.6883697437666883`*^9}, {3.688369782032688*^9, 3.688369816244688*^9}, {
   3.6883698665966883`*^9, 3.688369906499688*^9}, {3.688369957607688*^9, 
   3.6883700245496883`*^9}, {3.688370201746688*^9, 3.688370225947688*^9}, {
   3.688370330518688*^9, 3.688370339164688*^9}, {3.6883703751466885`*^9, 
   3.688370518335688*^9}, {3.6883705627146883`*^9, 3.688370563387688*^9}, {
   3.6883709542506886`*^9, 3.6883709720706882`*^9}, {3.6883710133136883`*^9, 
   3.688371181659688*^9}, {3.6883712122676883`*^9, 3.6883712658926883`*^9}, {
   3.688371311534688*^9, 3.6883713129386883`*^9}, {3.688371349489688*^9, 
   3.688371437933688*^9}, {3.688371497067688*^9, 3.6883715387546883`*^9}, {
   3.688371654730688*^9, 3.6883716890506883`*^9}, {3.6883717236606884`*^9, 
   3.688371779919688*^9}, {3.688371811230688*^9, 3.688371865999688*^9}, {
   3.6883719029626884`*^9, 3.6883721054556885`*^9}, {3.688372563857688*^9, 
   3.6883726453566885`*^9}, {3.6883726811866884`*^9, 
   3.6883729162386885`*^9}, {3.6883729562856884`*^9, 3.688373063008688*^9}, {
   3.6883731527056885`*^9, 3.688373239588688*^9}, {3.688373333416688*^9, 
   3.6883733462056885`*^9}, {3.688373387421688*^9, 3.688373403235688*^9}, 
   3.688373449029688*^9, {3.6883734958236885`*^9, 3.6883735422276883`*^9}, {
   3.688373915506688*^9, 3.688373944194688*^9}, {3.6883740166536884`*^9, 
   3.688374037926688*^9}, {3.6883740796466885`*^9, 3.688374101092688*^9}, {
   3.6883741319086885`*^9, 3.688374161590688*^9}, {3.6883742126346884`*^9, 
   3.688374393277688*^9}, {3.688381357360688*^9, 3.6883815142936883`*^9}, {
   3.688381599682688*^9, 3.688381636345688*^9}, {3.688381796249688*^9, 
   3.6883818342666883`*^9}, {3.6883818736656885`*^9, 
   3.6883819420216885`*^9}, {3.688381993031688*^9, 3.6883819939176884`*^9}, {
   3.688382026419688*^9, 3.6883820404916883`*^9}, 3.688382110183688*^9, {
   3.688382152334688*^9, 3.688382244100688*^9}, {3.688382571189688*^9, 
   3.688382580217688*^9}, {3.688382654334688*^9, 3.688382728956688*^9}, {
   3.6883828920146885`*^9, 3.6883829265306883`*^9}, {3.6883829832546883`*^9, 
   3.688383118275688*^9}, {3.688383156015688*^9, 3.6883831631586885`*^9}, {
   3.6883832485166883`*^9, 3.688383265314688*^9}, {3.688383362770688*^9, 
   3.688383376631688*^9}, {3.688383477110688*^9, 3.688383483867688*^9}, {
   3.688383739170688*^9, 3.688383839876688*^9}, {3.688383992434688*^9, 
   3.688384113393688*^9}, 3.688384212294688*^9, {3.6883842440046883`*^9, 
   3.6883843333066883`*^9}, {3.688384373005688*^9, 3.6883844346086884`*^9}, {
   3.6883844811466885`*^9, 3.6883845255766883`*^9}, {3.6883847371346884`*^9, 
   3.6883847808756886`*^9}, {3.6883849511486883`*^9, 
   3.6883850708536882`*^9}, {3.688385122817688*^9, 3.688385197367688*^9}, {
   3.6883853216226883`*^9, 3.688385356994688*^9}, {3.688385438711688*^9, 
   3.688385533815688*^9}, {3.6883855944256883`*^9, 3.688385623048688*^9}, {
   3.6883865608826885`*^9, 3.6883865681986885`*^9}, {3.688386780636688*^9, 
   3.688386792355688*^9}, {3.688386823321688*^9, 3.6883868250286884`*^9}, {
   3.688386882145688*^9, 3.688386922805688*^9}, {3.688387288461688*^9, 
   3.688387302475688*^9}, {3.6883880365356884`*^9, 3.6883880887976885`*^9}, {
   3.688388136303688*^9, 3.6883881586686883`*^9}, {3.688389719447688*^9, 
   3.688389738136688*^9}, {3.688389786699688*^9, 3.6883898004436884`*^9}, {
   3.688389928496688*^9, 3.688389971190688*^9}, {3.688390025503688*^9, 
   3.6883900314036884`*^9}, {3.6883901861626883`*^9, 
   3.6883902235046883`*^9}, {3.6883915709456882`*^9, 3.6883916470426884`*^9}, 
   3.688391852827688*^9, {3.6883919332316885`*^9, 3.688391955213688*^9}, {
   3.6883920467526884`*^9, 3.688392063961688*^9}, {3.688392123342688*^9, 
   3.688392148459688*^9}, 3.688393441673688*^9, 3.6884063400856085`*^9, {
   3.6884064001496086`*^9, 3.6884064493306084`*^9}, {3.6884064848306084`*^9, 
   3.6884065270426083`*^9}, {3.6884077553566084`*^9, 
   3.6884077627246084`*^9}, {3.6884078460836086`*^9, 
   3.6884078632176085`*^9}, {3.6884081780626087`*^9, 
   3.6884081966206083`*^9}, {3.6884082618166084`*^9, 3.688408294629608*^9}, 
   3.688455639452098*^9, 3.688468502927993*^9, {3.6884685440039926`*^9, 
   3.688468678993993*^9}, {3.6884687754229927`*^9, 3.688468802578993*^9}, {
   3.6884688547279925`*^9, 3.6884688582909927`*^9}, {3.6884689475679927`*^9, 
   3.6884689955569925`*^9}, 3.688469032019993*^9, {3.6884763482679925`*^9, 
   3.6884764033989925`*^9}, {3.688478527445593*^9, 3.6884785279915924`*^9}, {
   3.6884787378913927`*^9, 3.6884787842469926`*^9}, {3.6884788828181925`*^9, 
   3.6884788985751925`*^9}, {3.6884789471243925`*^9, 
   3.6884789626431923`*^9}, {3.6885389834945354`*^9, 
   3.6885389861975355`*^9}, {3.688539027255536*^9, 3.6885390348855357`*^9}, {
   3.688539064965536*^9, 3.6885390709925356`*^9}, {3.6885391422535357`*^9, 
   3.688539147460536*^9}, {3.6885394720063357`*^9, 3.688539552803136*^9}, {
   3.6885400482115355`*^9, 3.6885401203469357`*^9}, {3.6885402145593357`*^9, 
   3.6885402660101357`*^9}, {3.688540328837536*^9, 3.688540406133136*^9}, {
   3.6885404519013357`*^9, 3.688540617413736*^9}, {3.6885412620219355`*^9, 
   3.688541359369936*^9}, {3.688541613034136*^9, 3.6885416405191355`*^9}, 
   3.6885434269785357`*^9, {3.6885447606113358`*^9, 3.688544783107536*^9}, {
   3.688547097543336*^9, 3.6885472717263355`*^9}, 3.6885473439417357`*^9, {
   3.6885473740737357`*^9, 3.6885474110107355`*^9}, 3.688547587702736*^9, {
   3.6885476286007357`*^9, 3.688547638920736*^9}, {3.688547787693736*^9, 
   3.688547788270936*^9}, 3.6885482067615356`*^9, {3.688551827313136*^9, 
   3.688551944542536*^9}, {3.6885519812045355`*^9, 3.688551983000536*^9}, {
   3.688554845997136*^9, 3.688554847011136*^9}, {3.688554883909136*^9, 
   3.688554898652136*^9}, {3.6885550304343357`*^9, 3.6885550379223356`*^9}, 
   3.688556005565136*^9, {3.688556329391736*^9, 3.6885563305149355`*^9}, 
   3.688556514250136*^9, {3.688557978572736*^9, 3.688557978681936*^9}, {
   3.6885584502179356`*^9, 3.6885584514201355`*^9}, {3.688558534138609*^9, 
   3.6885585477830467`*^9}, {3.688558647786745*^9, 3.688558691948704*^9}, {
   3.6885591399091625`*^9, 3.688559147226163*^9}, {3.688559182425163*^9, 
   3.6885591824871626`*^9}, {3.6885592519521627`*^9, 3.688559252528163*^9}, 
   3.688559363233178*^9, {3.688559422999302*^9, 3.6885594248868656`*^9}, {
   3.688559466960657*^9, 3.6885595133893642`*^9}, {3.688559546851121*^9, 
   3.688559558301301*^9}, {3.6885597465397606`*^9, 3.6885597622195597`*^9}, {
   3.688559916570215*^9, 3.6885599413922153`*^9}, {3.688560103906215*^9, 
   3.6885601046342154`*^9}, {3.6885601929530153`*^9, 3.688560197932415*^9}, {
   3.688560320282615*^9, 3.688560321171815*^9}, 3.68872666889563*^9, {
   3.68872702057063*^9, 3.6887270339206295`*^9}, {3.6887273731116295`*^9, 
   3.6887273785976295`*^9}, {3.68872741449263*^9, 3.6887274515126295`*^9}, 
   3.68872748344763*^9, {3.6887277145026298`*^9, 3.6887277151936297`*^9}, 
   3.68872927548763*^9, {3.68872933462263*^9, 3.6887293894236298`*^9}, 
   3.6887294259986296`*^9, {3.68872950680363*^9, 3.6887295069636297`*^9}, {
   3.6887295849986296`*^9, 3.6887295912156296`*^9}, {3.6887312655176296`*^9, 
   3.68873126887263*^9}, {3.68873150935563*^9, 3.68873153621863*^9}, {
   3.68873157469863*^9, 3.68873162737963*^9}, {3.6887318069066296`*^9, 
   3.68873184070563*^9}, {3.6887319428266296`*^9, 3.68873194569263*^9}, 
   3.68873517680363*^9, {3.6887384026516294`*^9, 3.6887384056346297`*^9}, {
   3.68873932011563*^9, 3.6887393258356295`*^9}, {3.68879894907836*^9, 
   3.6887989496344156`*^9}, {3.688799017328184*^9, 3.6887990177612276`*^9}, {
   3.688800092298671*^9, 3.688800112387679*^9}, 3.6888004338648243`*^9, {
   3.688800474266864*^9, 3.6888004750559425`*^9}, 3.688801488876314*^9, {
   3.6888015321506414`*^9, 3.6888015416525917`*^9}, {3.688802073861807*^9, 
   3.688802073978819*^9}, {3.688802435373955*^9, 3.6888024354419613`*^9}, {
   3.688803311661575*^9, 3.688803313492758*^9}, {3.6888036404734526`*^9, 
   3.6888036454839535`*^9}, {3.6888037914805517`*^9, 
   3.6888037917905827`*^9}, {3.6888038232027235`*^9, 
   3.6888038246508684`*^9}, {3.6888040153299346`*^9, 
   3.6888040634747486`*^9}, {3.6888041322546263`*^9, 3.688804132342635*^9}, {
   3.688804325596958*^9, 3.6888043294363422`*^9}, {3.688804366985097*^9, 
   3.6888043709324913`*^9}, {3.688804431964594*^9, 3.688804435452943*^9}, {
   3.688804699633358*^9, 3.6888046996913643`*^9}, {3.688804809535347*^9, 
   3.688804824051799*^9}, {3.688804968227215*^9, 3.688804968628255*^9}, {
   3.6888166755598307`*^9, 3.6888166773940144`*^9}, {3.688816961597432*^9, 
   3.6888169791031823`*^9}, {3.688817062100481*^9, 3.688817063162587*^9}, {
   3.688817421014369*^9, 3.688817455707838*^9}, {3.69001850210119*^9, 
   3.69001852022219*^9}, {3.690027149863408*^9, 3.6900271510125227`*^9}, {
   3.6900272507414947`*^9, 3.690027251914612*^9}, {3.690105888144986*^9, 
   3.6901058990629864`*^9}, 3.6901062555419865`*^9, {3.690108016920887*^9, 
   3.6901080176619616`*^9}, {3.6901097187961845`*^9, 3.690109719769185*^9}, {
   3.6901132313753085`*^9, 3.6901132337165427`*^9}, {3.690117695631132*^9, 
   3.690117696931522*^9}, {3.6901826097389193`*^9, 3.6901826117259197`*^9}, {
   3.690184342194382*^9, 3.6901843426564283`*^9}, 3.6901867212398148`*^9, {
   3.69018691088055*^9, 3.69018691143055*^9}, {3.69018696235855*^9, 
   3.69018696247355*^9}, {3.6901869954605503`*^9, 3.69018699631155*^9}, {
   3.69018705168855*^9, 3.69018705175655*^9}, {3.6901884478615446`*^9, 
   3.6901884479395447`*^9}, {3.6973624269958315`*^9, 3.697362442652397*^9}, {
   3.7103280111921997`*^9, 3.7103280292502327`*^9}, {3.710401024091902*^9, 
   3.7104010816821957`*^9}, {3.7104011219544992`*^9, 
   3.7104011283318644`*^9}, {3.710401203368338*^9, 3.710401220048292*^9}, {
   3.710401294654559*^9, 3.7104013035240664`*^9}, 3.7104014386827974`*^9, 
   3.7104015319931345`*^9, {3.7104018129422035`*^9, 3.710401824310854*^9}, 
   3.71040186410813*^9, {3.7104019251606216`*^9, 3.710401927295744*^9}, {
   3.7104020655836535`*^9, 3.7104020758242397`*^9}, {3.710402243985858*^9, 
   3.7104022459759717`*^9}, {3.7104026917384677`*^9, 
   3.7104026960487146`*^9}, {3.7104027861778693`*^9, 
   3.7104028022107863`*^9}, {3.7104028578559694`*^9, 
   3.7104029936587367`*^9}, {3.7104032144733667`*^9, 
   3.7104032262770414`*^9}, {3.71041064571941*^9, 3.710410660437251*^9}, {
   3.7104110197858047`*^9, 3.7104110293433514`*^9}, {3.7104116061843452`*^9, 
   3.7104116346199713`*^9}, {3.7104121070639935`*^9, 3.710412169610571*^9}, {
   3.710412228492939*^9, 3.7104122767196975`*^9}, {3.710412323851393*^9, 
   3.7104123654037695`*^9}, {3.710412406754135*^9, 3.7104124643764305`*^9}, {
   3.710412527875063*^9, 3.710412637043307*^9}, {3.7104127072013197`*^9, 
   3.710412760804385*^9}, {3.710412795026343*^9, 3.710412823022944*^9}, {
   3.7104128876686416`*^9, 3.7104129060976954`*^9}, {3.710413358066547*^9, 
   3.7104133791297517`*^9}, {3.7104134362680197`*^9, 3.710413542105073*^9}, {
   3.710413756866357*^9, 3.710413816206751*^9}, {3.7104141252694283`*^9, 
   3.7104143316652336`*^9}, {3.710414983655525*^9, 3.710414989699871*^9}, {
   3.710415291919157*^9, 3.7104154238757043`*^9}, {3.710415465102062*^9, 
   3.7104154730215154`*^9}, {3.7104155398533382`*^9, 
   3.7104155728032227`*^9}, {3.7104166785104656`*^9, 3.710416678663474*^9}, {
   3.710416829141081*^9, 3.7104168298861237`*^9}, {3.7104168847102594`*^9, 
   3.7104168856463127`*^9}, {3.710416927298695*^9, 3.71041692825675*^9}, {
   3.7104174500785966`*^9, 3.71041745135767*^9}, {3.7104175418058434`*^9, 
   3.710417645638782*^9}, {3.7104176864061136`*^9, 3.710417686707131*^9}, {
   3.7104177547890253`*^9, 3.7104177554050603`*^9}, {3.71041783809779*^9, 
   3.71041788565851*^9}, {3.7104179298450375`*^9, 3.7104179329682164`*^9}, {
   3.7104180165259953`*^9, 3.7104180531100883`*^9}, {3.7104181173967648`*^9, 
   3.710418118203811*^9}, {3.710418283683276*^9, 3.710418283832285*^9}, {
   3.7104795167268057`*^9, 3.7104795200961423`*^9}, 3.7104797420777645`*^9, {
   3.710479788596764*^9, 3.7104798483367643`*^9}, {3.710480001132764*^9, 
   3.710480012424764*^9}, {3.710480055392764*^9, 3.7104801127187643`*^9}, {
   3.710480145616764*^9, 3.7104801595147643`*^9}, 3.710480976233764*^9, 
   3.710481141865764*^9, {3.7104812985165863`*^9, 3.7104813009778323`*^9}, {
   3.7104843430350266`*^9, 3.71048438137386*^9}, {3.7104844908468065`*^9, 
   3.71048452338706*^9}, {3.7104846827439938`*^9, 3.710484693845104*^9}, {
   3.710484830089975*^9, 3.710484850494934*^9}, {3.7104848873782454`*^9, 
   3.7104849011768656`*^9}, {3.710485050540928*^9, 3.7104850640835733`*^9}, {
   3.7104852161983533`*^9, 3.710485217088353*^9}, {3.710485274541353*^9, 
   3.710485325653353*^9}, {3.710485366706353*^9, 3.710485390278353*^9}, {
   3.710485557234353*^9, 3.710485560625353*^9}, {3.710485610464353*^9, 
   3.7104856497443533`*^9}, {3.710485682614353*^9, 3.7104856951973534`*^9}, {
   3.710487243025217*^9, 3.7104872437092857`*^9}, {3.710490000417835*^9, 
   3.7104900007357025`*^9}, {3.7104906014214926`*^9, 3.710490602183131*^9}, {
   3.710490919638734*^9, 3.7104909197235456`*^9}, {3.7104962718759813`*^9, 
   3.7104962815131407`*^9}, 3.7104964074858546`*^9, {3.7104964714178696`*^9, 
   3.7104964757504525`*^9}, {3.710500292183653*^9, 3.710500292665518*^9}, {
   3.710500354985384*^9, 3.7105003554535108`*^9}, {3.710503671207401*^9, 
   3.710503673809661*^9}, {3.710505898712721*^9, 3.7105058992217207`*^9}, {
   3.710505993187721*^9, 3.710505998559721*^9}, {3.7105061076687207`*^9, 
   3.7105061084737206`*^9}, {3.710506139482721*^9, 3.710506140127721*^9}, {
   3.710506241397721*^9, 3.710506246224721*^9}, {3.710506469000721*^9, 
   3.7105064738527207`*^9}, {3.710506566858721*^9, 3.710506568927721*^9}, {
   3.710566184654072*^9, 3.710566208246431*^9}, {3.7105701318112664`*^9, 
   3.710570146722266*^9}, {3.710571425451418*^9, 3.7105714274457026`*^9}, {
   3.710571485120151*^9, 3.71057151415184*^9}, 3.7105715543571405`*^9, {
   3.7105716016835713`*^9, 3.7105716045449424`*^9}, {3.710572366999926*^9, 
   3.7105723952183475`*^9}, {3.7105730444237905`*^9, 
   3.7105730519628353`*^9}, {3.710653789454057*^9, 3.7106537943190575`*^9}, {
   3.710653869699057*^9, 3.710653886724057*^9}, {3.7106559050470505`*^9, 
   3.71065590880105*^9}, {3.7106678873464622`*^9, 3.71066788742485*^9}, {
   3.7106679203867173`*^9, 3.710667946287685*^9}, {3.7106681923373427`*^9, 
   3.7106682102506924`*^9}, 3.7106682991313024`*^9, {3.7106683403321915`*^9, 
   3.710668392374745*^9}, {3.710668861826129*^9, 3.7106688621353474`*^9}, {
   3.710669242242622*^9, 3.710669242320671*^9}, {3.7106710580162964`*^9, 
   3.710671063868881*^9}, {3.71067213060961*^9, 3.71067213067561*^9}, {
   3.71067216131161*^9, 3.71067216188461*^9}, {3.7107391613569603`*^9, 
   3.710739163486173*^9}, {3.7107430706106453`*^9, 3.7107430755713787`*^9}, {
   3.711526435607809*^9, 3.711526449448601*^9}, {3.711781287427879*^9, 
   3.711781291780879*^9}, {3.7117819172959967`*^9, 3.7117819226375313`*^9}, {
   3.7117964744760995`*^9, 3.7117964746261296`*^9}, {3.711796888630291*^9, 
   3.7117968895243807`*^9}, {3.711797387318155*^9, 3.711797387706194*^9}, {
   3.7117979325726748`*^9, 3.7117979329377117`*^9}, {3.7117979907914963`*^9, 
   3.7117980400704236`*^9}, {3.711798095547971*^9, 3.7117980998564014`*^9}, {
   3.7117982224596605`*^9, 3.711798225671982*^9}, 3.7118018910398493`*^9, {
   3.7118019611658497`*^9, 3.7118019643398495`*^9}, {3.7118641732752047`*^9, 
   3.7118642013750143`*^9}, {3.7118730123685474`*^9, 3.711873042459556*^9}, {
   3.711875473405548*^9, 3.7118754750995483`*^9}, 3.7127375020852823`*^9, {
   3.7127376845537186`*^9, 3.7127376856807833`*^9}, {3.712900976206081*^9, 
   3.7129009957321978`*^9}, {3.7129012359509373`*^9, 
   3.7129012445904317`*^9}, {3.7129023332557*^9, 3.712902352326791*^9}, {
   3.7129026523229494`*^9, 3.7129026619214983`*^9}, 3.7129047078605194`*^9, {
   3.7129086174741364`*^9, 3.7129086183671875`*^9}, {3.712909393055497*^9, 
   3.7129093939005456`*^9}, {3.7129094780333576`*^9, 
   3.7129094788614054`*^9}, {3.712909526040104*^9, 3.7129095311643963`*^9}, {
   3.7129099493493156`*^9, 3.7129099636191316`*^9}, {3.712910019025301*^9, 
   3.7129100210534167`*^9}, 3.712910425202533*^9, 3.712910792042515*^9, 
   3.712910828218584*^9, {3.712920850613832*^9, 3.7129208757262683`*^9}, {
   3.7129209163115897`*^9, 3.712920934136609*^9}, {3.712920987334652*^9, 
   3.7129210228056808`*^9}, {3.7129245039777927`*^9, 3.71292450691096*^9}, {
   3.7129260908335557`*^9, 3.712926132417934*^9}, {3.7129262944992046`*^9, 
   3.7129263231698446`*^9}, {3.712927415174097*^9, 3.712927422692527*^9}, {
   3.7129274959257154`*^9, 3.712927515494835*^9}, {3.7129277342203455`*^9, 
   3.712927746684058*^9}, 3.7129915802561874`*^9, 3.7129921004799423`*^9, 
   3.7129938118498273`*^9, 3.713004118586339*^9, {3.713004248914793*^9, 
   3.7130042496728363`*^9}, {3.713004281814675*^9, 3.713004281870678*^9}, 
   3.7130056432215433`*^9, {3.713009755677762*^9, 3.7130097758299146`*^9}, {
   3.71301200385035*^9, 3.7130120043683796`*^9}, {3.7130911813142643`*^9, 
   3.7130911988730392`*^9}, {3.713186229882848*^9, 3.713186248826932*^9}, {
   3.713187178797123*^9, 3.713187192819925*^9}, {3.7131882071539416`*^9, 
   3.713188207692972*^9}, {3.7136018024041224`*^9, 3.713601802498122*^9}, {
   3.7136030538343897`*^9, 3.713603054641551*^9}, {3.7292571504885855`*^9, 
   3.7292571830368404`*^9}, {3.729257247218258*^9, 3.7292572680093365`*^9}, {
   3.7292573796184964`*^9, 3.7292573797285075`*^9}, {3.7292574149310274`*^9, 
   3.7292574653470683`*^9}, {3.7292575175102844`*^9, 3.72925753607014*^9}, {
   3.729258097170244*^9, 3.729258235901116*^9}, {3.733553994350791*^9, 
   3.7335540044137907`*^9}, {3.733554089777791*^9, 3.7335540949607906`*^9}, {
   3.733652584058603*^9, 3.7336525911186028`*^9}, 3.733654808494603*^9, {
   3.7336636510355062`*^9, 3.733663667824752*^9}, {3.748933098039056*^9, 
   3.7489331143959913`*^9}, {3.7489331646128635`*^9, 
   3.7489331646528654`*^9}, {3.748935206159633*^9, 3.748935206686663*^9}, {
   3.7489429211169033`*^9, 3.748942922172964*^9}, {3.7489429910129013`*^9, 
   3.7489429920679617`*^9}, {3.7489434240456696`*^9, 
   3.7489434336452184`*^9}, {3.7489452856951494`*^9, 3.748945287902276*^9}, 
   3.748945927148839*^9, {3.7489460417993965`*^9, 3.748946043196476*^9}, {
   3.748946222487731*^9, 3.748946224656855*^9}, {3.7489497221389*^9, 
   3.7489497238980007`*^9}, {3.748950807482978*^9, 3.748950827115101*^9}, 
   3.7489509448438344`*^9, 3.7489510111966295`*^9, {3.74895176125153*^9, 
   3.7489517622265863`*^9}, {3.7489550793993177`*^9, 
   3.7489550799423485`*^9}, {3.7489559006552906`*^9, 
   3.7489559007192945`*^9}, {3.748955967696125*^9, 3.7489559690712037`*^9}, {
   3.7490159548727913`*^9, 3.7490159565338864`*^9}, {3.749023203884411*^9, 
   3.7490232316519995`*^9}, {3.7490243904532795`*^9, 3.749024390525283*^9}, {
   3.749024628005866*^9, 3.749024629828971*^9}, {3.749024731349777*^9, 
   3.7490247317488003`*^9}, {3.7490249452220097`*^9, 3.749024947341131*^9}, {
   3.7490254053663287`*^9, 3.7490254197261505`*^9}, {3.7490258227832036`*^9, 
   3.749025823190227*^9}, {3.7490258690708513`*^9, 3.7490258954463596`*^9}, {
   3.7490262891508784`*^9, 3.7490263030386724`*^9}, {3.749026600839706*^9, 
   3.749026601814762*^9}, {3.7490266407759905`*^9, 3.749026642087065*^9}, {
   3.7490266885677238`*^9, 3.749026689590782*^9}, {3.7490267328722577`*^9, 
   3.7490267331832757`*^9}, {3.7490267732005644`*^9, 
   3.7490267741676197`*^9}, {3.7490270244239335`*^9, 
   3.7490270297512383`*^9}, {3.749027431848237*^9, 3.749027432143254*^9}, {
   3.749027480136999*^9, 3.7490274809840474`*^9}, {3.7490275155520244`*^9, 
   3.7490275177121477`*^9}, {3.7490275609926233`*^9, 
   3.7490275620246825`*^9}, {3.7490276187049246`*^9, 
   3.7490276200480013`*^9}, {3.7490288752257934`*^9, 
   3.7490288766088724`*^9}, {3.7490289134819813`*^9, 3.749028914697051*^9}, {
   3.7490289492100253`*^9, 3.7490289501210775`*^9}, {3.7490289984738426`*^9, 
   3.7490289998249197`*^9}, {3.7490290501217966`*^9, 3.749029051385869*^9}, 
   3.749029089290037*^9, 3.7491923019799056`*^9, {3.749199627398669*^9, 
   3.749199673186065*^9}, 3.7492009754281783`*^9, {3.74920103932267*^9, 
   3.749201040049037*^9}, {3.7492010973074846`*^9, 3.749201097763505*^9}, {
   3.749201194722451*^9, 3.749201195057521*^9}, {3.749201257034829*^9, 
   3.7492012581381874`*^9}, {3.749201318019927*^9, 3.7492013188898544`*^9}, {
   3.7492013825071564`*^9, 3.7492013839461555`*^9}, {3.7492016859376087`*^9, 
   3.749201687568649*^9}, {3.7492017575797796`*^9, 3.749201761848278*^9}, {
   3.74920196529009*^9, 3.749201966808056*^9}, {3.7492020285699773`*^9, 
   3.7492020292571397`*^9}, {3.7492022556477346`*^9, 3.749202256567128*^9}, {
   3.7492024846159134`*^9, 3.74920248508666*^9}, 3.749202616135729*^9, 
   3.7492029043032107`*^9, {3.749202973024392*^9, 3.7492029738307247`*^9}, {
   3.7492031524390197`*^9, 3.7492031532788305`*^9}, {3.7492032402398233`*^9, 
   3.749203241013895*^9}, {3.7492033022239833`*^9, 3.7492033032625437`*^9}, {
   3.749203350813562*^9, 3.749203351374017*^9}, {3.749203399040041*^9, 
   3.7492034003424964`*^9}, {3.7492043697335105`*^9, 3.749204369852995*^9}, {
   3.749204583127249*^9, 3.7492045833974676`*^9}, {3.749204747163206*^9, 
   3.7492047606671996`*^9}, {3.7492053550204287`*^9, 
   3.7492053551461296`*^9}, {3.7492053987562532`*^9, 3.749205398834194*^9}, {
   3.7492054486602707`*^9, 3.7492054495942144`*^9}, {3.749205492873928*^9, 
   3.7492054945456*^9}, {3.749205533259677*^9, 3.7492055343632736`*^9}, {
   3.7492055861695004`*^9, 3.7492055869384127`*^9}, 3.749205635677142*^9, 
   3.7492058238587675`*^9, {3.7492058606511765`*^9, 3.749205861417478*^9}, {
   3.749205895396403*^9, 3.749205896170539*^9}, {3.749205932931155*^9, 
   3.749205933698161*^9}, {3.7492059697544565`*^9, 3.749205970496122*^9}, {
   3.7492060058170567`*^9, 3.7492060077859106`*^9}, {3.749206045122717*^9, 
   3.749206046096259*^9}, {3.749273664536997*^9, 3.7492736653035526`*^9}, 
   3.749274131958897*^9, {3.749274498324048*^9, 3.7492744984349685`*^9}, 
   3.7492745443314686`*^9, {3.749274738362911*^9, 3.749274738417879*^9}, {
   3.749274793602402*^9, 3.7492747940571404`*^9}, {3.7492831942757463`*^9, 
   3.7492831955619917`*^9}, {3.7492876328420277`*^9, 
   3.7492876550088315`*^9}, {3.7492883161296434`*^9, 3.74928831726497*^9}, {
   3.7492884872574883`*^9, 3.749288496102329*^9}, 3.749291427483807*^9, 
   3.749291529842183*^9, {3.749291571898322*^9, 3.749291572726843*^9}, {
   3.749291621257372*^9, 3.749291621339324*^9}, {3.7492918385750103`*^9, 
   3.7492918390697365`*^9}, {3.749298144306514*^9, 3.7492981492897987`*^9}, {
   3.7492982955861664`*^9, 3.749298296401213*^9}, 3.749298484345963*^9, 
   3.7492985259773445`*^9, {3.7492985611943583`*^9, 3.7492985612653627`*^9}, {
   3.7492990028516197`*^9, 3.7492990029146233`*^9}, {3.7493006630515776`*^9, 
   3.7493006631385827`*^9}, {3.749300912939871*^9, 3.749300913219887*^9}, {
   3.749301046116488*^9, 3.7493010461954927`*^9}, {3.749301171892682*^9, 
   3.74930118043517*^9}, {3.7493012527563066`*^9, 3.749301254124385*^9}, {
   3.7493013035562124`*^9, 3.749301304156247*^9}, {3.7493013543161163`*^9, 
   3.7493013553161736`*^9}, {3.7493014406440535`*^9, 
   3.7493014409310703`*^9}, {3.7493015093649845`*^9, 3.749301510212033*^9}, {
   3.7493030728534107`*^9, 3.749303073733461*^9}, {3.749303158669319*^9, 
   3.749303158749324*^9}, 3.7493032086611786`*^9, {3.7493032507975883`*^9, 
   3.7493032509495974`*^9}, {3.7493032934220266`*^9, 3.749303294301077*^9}, {
   3.7493037516222343`*^9, 3.7493037522462697`*^9}, {3.749357076703862*^9, 
   3.749357077222027*^9}, {3.7493643158809037`*^9, 3.7493643160318055`*^9}, {
   3.749364366961298*^9, 3.749364367312106*^9}, {3.7493644319136944`*^9, 
   3.749364431982654*^9}, {3.7493645251836824`*^9, 3.7493645252466345`*^9}, {
   3.7493645754875517`*^9, 3.749364575543522*^9}, {3.749370384744661*^9, 
   3.7493703848229303`*^9}, {3.749370539240224*^9, 3.7493705393339586`*^9}, {
   3.749370964680286*^9, 3.7493709902207313`*^9}, {3.749371195612751*^9, 
   3.749371195690773*^9}, {3.7493713658194094`*^9, 3.749371368272191*^9}, {
   3.7493719104464064`*^9, 3.7493719123834934`*^9}, {3.749371948082848*^9, 
   3.7493719512696486`*^9}, {3.7493863556738586`*^9, 3.749386371097156*^9}, {
   3.7493873819275*^9, 3.7493873820694065`*^9}, {3.749388662378291*^9, 
   3.7493886626481504`*^9}, {3.7494488963179007`*^9, 
   3.7494488964849105`*^9}, {3.749448939125349*^9, 3.749448976956513*^9}, {
   3.7494494487975006`*^9, 3.749449534670412*^9}, {3.749449581238076*^9, 
   3.7494495813020797`*^9}, {3.7494498084140697`*^9, 
   3.7494498426230264`*^9}, {3.7494499589096775`*^9, 3.749449981837989*^9}, {
   3.7494500205592036`*^9, 3.7494501228470545`*^9}, 3.7494510837120123`*^9, {
   3.749451123263275*^9, 3.749451128647583*^9}, {3.749451678320022*^9, 
   3.749451759071641*^9}, {3.749458797183198*^9, 3.7494588214695873`*^9}, {
   3.749459039734071*^9, 3.749459041446169*^9}, {3.7494641239138694`*^9, 
   3.749464129130168*^9}, {3.749465708515504*^9, 3.7494657098595805`*^9}, {
   3.749470530815323*^9, 3.7494705309033284`*^9}, 3.7494706515272274`*^9, {
   3.7494716320013075`*^9, 3.749471632088312*^9}, {3.74947183485691*^9, 
   3.7494718349529157`*^9}, {3.7494755582278748`*^9, 3.7494755650512652`*^9}, 
   3.7494756904834394`*^9, {3.749475739708255*^9, 3.749475741283345*^9}, 
   3.7494758331555996`*^9, 3.7494764767004085`*^9, {3.7494765755490623`*^9, 
   3.749476579132267*^9}, 3.74947662394783*^9, 3.749533993500831*^9, {
   3.749542946643921*^9, 3.749542947156231*^9}, 3.749546922806509*^9, {
   3.7495470375236783`*^9, 3.7495470379686856`*^9}, {3.7495471262952704`*^9, 
   3.749547128135289*^9}, 3.7495472021226625`*^9, {3.7495472718755584`*^9, 
   3.7495472731967087`*^9}, 3.749547372190774*^9, 3.7495474439571896`*^9, 
   3.749547519603402*^9, 3.7495482009075823`*^9, 3.749548310277273*^9, 
   3.749548389663292*^9, {3.749548449132391*^9, 3.7495484511417985`*^9}, {
   3.7495485300205116`*^9, 3.7495485310101433`*^9}, 3.7495486316676197`*^9, {
   3.749548692529249*^9, 3.7495486927741604`*^9}, 3.749548786082666*^9, {
   3.749549508578656*^9, 3.7495495150913267`*^9}, {3.749971669882527*^9, 
   3.749971671258606*^9}, {3.7499834880364866`*^9, 3.7499834880834894`*^9}, {
   3.750064586793331*^9, 3.7500645877453856`*^9}, {3.7500674115398974`*^9, 
   3.7500674118029127`*^9}, {3.7500706967828026`*^9, 
   3.7500706975988493`*^9}, {3.750074747108757*^9, 3.7500747492018766`*^9}, {
   3.750075127499514*^9, 3.7500751345719185`*^9}, {3.7500753515633297`*^9, 
   3.7500753525153847`*^9}, {3.750077100413973*^9, 3.750077100484977*^9}, {
   3.75007721191035*^9, 3.7500772119973555`*^9}, {3.750083801050227*^9, 
   3.7500838667539854`*^9}, {3.750083923591236*^9, 3.750084073242796*^9}, {
   3.7500841149861836`*^9, 3.750084175714657*^9}, {3.7500842093065786`*^9, 
   3.750084279466591*^9}, {3.7500844610339766`*^9, 3.750084480027063*^9}, {
   3.750084988875167*^9, 3.7500850268183374`*^9}, {3.750090600328124*^9, 
   3.7500906012241755`*^9}, {3.750091320736329*^9, 3.750091320808333*^9}, {
   3.7500919402897654`*^9, 3.75009194229688*^9}, {3.750092221586855*^9, 
   3.7500922512255497`*^9}},
 ExpressionUUID -> "9aefab47-13b7-4490-847f-63e8a200b8ff"],

Cell["\<\
number of layers used to simulated the exponentially decaying \
photoexcitation. The program will repeat for each value in NSimList. \
\>", "Text",
 CellChangeTimes->{
  3.749972591620247*^9, {3.7500845144820337`*^9, 3.7500845555153804`*^9}, {
   3.750085044050323*^9, 3.7500850491386137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSimList", "=", 
   RowBox[{"{", "100", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7499717682891555`*^9, 3.749971807145378*^9}, {
   3.749972520594185*^9, 3.749972604940009*^9}, {3.749973579154731*^9, 
   3.749973581282853*^9}, {3.7499857336839304`*^9, 3.7499857371011257`*^9}, {
   3.7500719940410013`*^9, 3.750072010573947*^9}, {3.7500720543194494`*^9, 
   3.7500720562145576`*^9}, {3.7500747943864613`*^9, 3.750074811026413*^9}, {
   3.7500750548023562`*^9, 3.7500750664530225`*^9}, 3.7500864862198105`*^9, {
   3.750090906503636*^9, 3.75009091269499*^9}, {3.7500911307834644`*^9, 
   3.7500911309754753`*^9}, {3.7500922546727467`*^9, 3.75009226189616*^9}, {
   3.7500923520643177`*^9, 3.750092352216326*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Substrate, no sample", "Subsection",
 CellChangeTimes->{{3.7129104309778633`*^9, 3.712910432177932*^9}, {
  3.7500865076680374`*^9, 3.7500865136033764`*^9}},
 ExpressionUUID -> "c64ec662-a364-4d3a-9606-1dc061dddb67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nListSub", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"n0", ",", "n0", ",", "nt"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dListSub", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Infinity]", ",", "dSample", ",", "\[Infinity]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nList", "=", "nListSub"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dList", "=", "dListSub"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsub", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rstotal", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsub", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tstotal", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rsub", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tsub", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Ts", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.712908763923513*^9, 3.7129087837616477`*^9}, {
   3.71291384824932*^9, 3.712913850191431*^9}, {3.7129172018821363`*^9, 
   3.71291724214744*^9}, 3.7129209354196825`*^9, 3.712927423636581*^9},
 ExpressionUUID -> "ace6d279-4a03-409b-8f7b-cd9e59d81f52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Unexcited sample on substrate (our reference)", "Subsection",
 CellChangeTimes->{{3.712910407371513*^9, 3.7129104152019606`*^9}, {
  3.7500865269081373`*^9, 3.7500865315554037`*^9}},
 ExpressionUUID -> "4b070061-14e6-4e38-afd6-3fca6a74c64b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nListDark", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"n0", ",", "nSample", ",", "nt"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dListDark", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\[Infinity]", ",", "dSample", ",", "\[Infinity]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nList", "=", "nListDark"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dList", "=", "dListDark"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rref", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"rstotal", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tref", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"tstotal", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rref", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Rs", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tref", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Ts", "[", 
      RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tSample", "=", 
   RowBox[{"tref", "/", "tsub"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7129023632394147`*^9, 3.712902371011859*^9}, 
   3.7129024741157565`*^9, {3.7129025395024967`*^9, 3.712902543078701*^9}, {
   3.712902629278631*^9, 3.7129026322778025`*^9}, 3.7129032291289406`*^9, {
   3.712903362023542*^9, 3.7129033715750885`*^9}, {3.7129040711130996`*^9, 
   3.7129040757673655`*^9}, 3.712904256600709*^9, {3.7129043193622985`*^9, 
   3.7129043249686193`*^9}, 3.7129086495019684`*^9, {3.712910311830048*^9, 
   3.7129103127481008`*^9}, {3.7129169952263165`*^9, 3.71291705577878*^9}, 
   3.712920936003716*^9, 3.7129274243236203`*^9, 3.7129274989098864`*^9, {
   3.713012039725402*^9, 3.7130120625647087`*^9}},
 ExpressionUUID -> "984e2560-3a85-4142-9a02-0a6b6c3c6a39"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Homogeneous Photoexcited layer of sample on substrate", "Subsection",
 CellChangeTimes->{{3.712910330834135*^9, 3.71291037270753*^9}, {
  3.7129207371553426`*^9, 3.7129207401955166`*^9}, {3.750086577219015*^9, 
  3.750086581900283*^9}},
 ExpressionUUID -> "533015e3-03d9-4bf2-9cb5-b99594cd9071"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nListExcHomo", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"dRatio", "<", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"n0", ",", "nExc", ",", "nSample", ",", "nt"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n0", ",", "nExc", ",", "nt"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dListExcHomo", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"dRatio", "<", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Infinity]", ",", "dExc", ",", "dSampleExc", ",", "\[Infinity]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Infinity]", ",", "dExc", ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nList", "=", "nListExc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dList", "=", "dListExc"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7129041324226065`*^9, 3.7129041580950747`*^9}, {
   3.712904334051139*^9, 3.71290433528821*^9}, {3.712910307447798*^9, 
   3.7129103090198874`*^9}, {3.7129170679534764`*^9, 3.712917084769438*^9}, {
   3.7129171955857763`*^9, 3.7129171982899313`*^9}, {3.7129172526350393`*^9, 
   3.7129172613175364`*^9}, 3.712920936509745*^9, {3.712920988581723*^9, 
   3.7129210237097325`*^9}, 3.712924512304269*^9, 3.71292742536868*^9, 
   3.7129274993479114`*^9, {3.7130089869327927`*^9, 3.713009003589745*^9}, 
   3.7492051025036306`*^9, 3.7492051932430005`*^9, {3.749456869722954*^9, 
   3.7494568742992153`*^9}, {3.749549203765414*^9, 3.749549303568653*^9}, {
   3.749549488404708*^9, 3.749549500836375*^9}, {3.750086549060405*^9, 
   3.7500865496124363`*^9}},
 ExpressionUUID -> "0138f829-fa98-49c2-8d90-ce363e650024"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Exponentially decaying photoexcitation of a sample on substrate\
\>", "Subsection",
 CellChangeTimes->{{3.712921185859007*^9, 3.7129212255802794`*^9}, {
  3.712921273645028*^9, 3.7129213085670257`*^9}, {3.712921340503852*^9, 
  3.712921368678464*^9}, {3.712923497718238*^9, 3.7129235119440517`*^9}, {
  3.7129237855457006`*^9, 3.7129237855457006`*^9}, {3.712928276793379*^9, 
  3.7129282770983963`*^9}},
 ExpressionUUID -> "2effab96-5cef-4a0b-b762-14ea7a491804"],

Cell[TextData[{
 "Here we simulate an exponentially decaying photoinduced permittivity ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]\[Epsilon]", "(", "z", ")"}], "=", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]\[Epsilon]", "exc"], 
     SuperscriptBox["e", 
      RowBox[{"-", "\[Alpha]z"}]]}]}], TraditionalForm]],
  ExpressionUUID -> "46810c9f-0a0c-4d87-b3d9-d2d2fbddcd85"],
 " , where \[Alpha] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["d", "p"]}], TraditionalForm]],
  ExpressionUUID -> "96b3aa37-c490-49ea-a332-31c93c4050a3"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "p"], TraditionalForm]],
  ExpressionUUID -> "6c20c890-2611-4cb3-b323-b5b3dc2acde5"],
 " is the penetration depth. We define the photoexcited region by the \
penetration depth ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "p"], TraditionalForm]],
  ExpressionUUID -> "8133a2f1-df67-42d7-9781-1b61594afb63"],
 " and divide the sample of thickness dSample into NSim number of layers, \
each with a ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]\[Epsilon]", "(", 
    SubscriptBox["z", "i"]}], TraditionalForm]],
  ExpressionUUID -> "82ef5562-691e-4a00-b96f-3a2eb567c1a0"],
 "), where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "i"], TraditionalForm]],
  ExpressionUUID -> "627a7ef5-c0b5-4853-a17f-3485a19b2b76"],
 " is the position sampled in the middle of layer i.  "
}], "Text",
 CellChangeTimes->{{3.712923535396393*^9, 3.7129236854879775`*^9}, {
   3.712923728486437*^9, 3.712923752021783*^9}, {3.7129237920480723`*^9, 
   3.7129239399735336`*^9}, {3.7129244301375694`*^9, 3.712924447304551*^9}, {
   3.7129273906716957`*^9, 3.7129273991521807`*^9}, {3.712927651329604*^9, 
   3.712927671745772*^9}, {3.712928005101839*^9, 3.7129280906917343`*^9}, {
   3.712993886136076*^9, 3.712993953582934*^9}, {3.7130091118789387`*^9, 
   3.713009125383711*^9}, 3.749199847080159*^9, {3.749453705545973*^9, 
   3.7494537446982126`*^9}},
 ExpressionUUID -> "c93c87ef-2b63-4306-8930-4c15cbbb87b4"],

Cell[CellGroupData[{

Cell["Functions", "Subsubsection",
 CellChangeTimes->{{3.75008662153255*^9, 3.7500866228516254`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"zL", "[", 
    RowBox[{"\[CapitalDelta]z_", ",", 
     RowBox[{"NSim_Integer", "?", "Positive"}]}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]z", " ", 
      RowBox[{"(", 
       RowBox[{"i", "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "NSim"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Excz", "[", 
    RowBox[{
    "z_", ",", "\[Epsilon]Dark_", ",", "\[CapitalDelta]\[Epsilon]Exc_", ",", 
     "dpi_"}], "]"}], ":=", 
   RowBox[{"\[Epsilon]Dark", "+", 
    RowBox[{"\[CapitalDelta]\[Epsilon]Exc", " ", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"-", "z"}], "dpi"], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7129239486860313`*^9, 3.712923992909561*^9}, {
   3.7129241509506006`*^9, 3.712924244501951*^9}, {3.712924313333888*^9, 
   3.7129244114555006`*^9}, {3.712924487918874*^9, 3.712924513966364*^9}, {
   3.712924590335732*^9, 3.712924629670982*^9}, {3.7129247736072145`*^9, 
   3.7129247984896374`*^9}, {3.7129256590338583`*^9, 3.712925790313367*^9}, {
   3.7129258729480934`*^9, 3.7129260471780586`*^9}, {3.7129261570723443`*^9, 
   3.7129262159777136`*^9}, {3.7129262481695547`*^9, 
   3.7129262603462515`*^9}, {3.7129263478972588`*^9, 
   3.7129263481512733`*^9}, {3.712926384296341*^9, 3.7129264163321733`*^9}, {
   3.7129264467699137`*^9, 3.7129264683371477`*^9}, {3.7129265354759874`*^9, 
   3.7129266145773053`*^9}, {3.7129267196673164`*^9, 
   3.7129267266297145`*^9}, {3.7129267958006706`*^9, 
   3.7129268075293417`*^9}, {3.712926977977091*^9, 3.712926982745363*^9}, {
   3.7129273708835635`*^9, 3.71292737274367*^9}, {3.712927426458742*^9, 
   3.7129274276298094`*^9}, {3.7129274999789476`*^9, 3.712927500440974*^9}, {
   3.7129276964271836`*^9, 3.7129277044956455`*^9}, 3.7129282917192326`*^9, {
   3.712928526669671*^9, 3.712928531244932*^9}, {3.7129285706851883`*^9, 
   3.712928731877408*^9}, {3.7129287739498143`*^9, 3.7129288387905235`*^9}, {
   3.712981486825876*^9, 3.7129815045448895`*^9}, {3.7129815946730447`*^9, 
   3.7129816515472975`*^9}, {3.7129826627551355`*^9, 3.712982704739537*^9}, {
   3.712982753682336*^9, 3.7129827730164423`*^9}, {3.712982834290947*^9, 
   3.712982901897814*^9}, {3.712983347452298*^9, 3.7129833543726935`*^9}, {
   3.7129834768837013`*^9, 3.7129834783967876`*^9}, {3.7129835116156874`*^9, 
   3.7129835755383434`*^9}, {3.7129838208233733`*^9, 
   3.7129838221604495`*^9}, {3.712987403244276*^9, 3.7129874540461817`*^9}, {
   3.7129874877161074`*^9, 3.712987498883746*^9}, {3.7129879848435416`*^9, 
   3.7129880582847424`*^9}, {3.712991087143983*^9, 3.7129910880160327`*^9}, {
   3.712991441327241*^9, 3.7129914423352985`*^9}, {3.712991586997573*^9, 
   3.7129915877966185`*^9}, 3.712991655623498*^9, {3.712992107023317*^9, 
   3.7129921108485355`*^9}, 3.7129923692873173`*^9, {3.712993974919154*^9, 
   3.712993975488187*^9}, {3.7130044485142097`*^9, 3.713004449609272*^9}, {
   3.713007827284464*^9, 3.713007827338467*^9}, 3.7130733773018465`*^9, 
   3.7489510212032022`*^9, 3.7489531697980947`*^9, {3.749199848065035*^9, 
   3.749199873429834*^9}, 3.749201452363636*^9, 3.749201520585724*^9, 
   3.749201597200756*^9, 3.749205787496766*^9, 3.7492723101573687`*^9, {
   3.7494490378309946`*^9, 3.749449051464775*^9}, {3.7494519034799004`*^9, 
   3.7494519417680902`*^9}, {3.749451988800781*^9, 3.749452003413616*^9}, {
   3.749453050424502*^9, 3.7494530756089425`*^9}, {3.7494531123050413`*^9, 
   3.749453184990199*^9}, 3.7494532155809484`*^9, {3.749453597553796*^9, 
   3.7494536326098013`*^9}, {3.7494537684165688`*^9, 
   3.7494537888977404`*^9}, {3.7494538323772273`*^9, 
   3.7494538532814226`*^9}, {3.7494539664018927`*^9, 
   3.7494539912973166`*^9}, {3.7494712968401375`*^9, 3.749471297919199*^9}, {
   3.749471339758592*^9, 3.7494713425357513`*^9}, {3.7499717363113265`*^9, 
   3.7499717370413685`*^9}, {3.7499725026401577`*^9, 3.74997250931454*^9}, {
   3.74997262243601*^9, 3.7499726698437214`*^9}, {3.7499727389156723`*^9, 
   3.749972760571911*^9}, {3.7499728330840583`*^9, 3.749972903380079*^9}, {
   3.7499729336608105`*^9, 3.7499730261961036`*^9}, {3.7499733746660347`*^9, 
   3.749973381540428*^9}, {3.7499734980110903`*^9, 3.7499735254166574`*^9}},
 ExpressionUUID -> "df8944ef-cbf7-42be-9178-26c7da7b3c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Initialize lists", "Subsubsection",
 CellChangeTimes->{{3.7499735316110115`*^9, 3.7499735352102175`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lstlength", "=", 
    RowBox[{"Length", "[", "NSimList", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zLayerList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]LayerList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nLayerList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]nLayerList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nListExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dListExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtExcList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tExcRegionList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.749973568436118*^9, 3.7499736816185913`*^9}, {
  3.749973837155488*^9, 3.7499738516033144`*^9}, {3.7499739224273653`*^9, 
  3.7499739690280304`*^9}, {3.749974034898798*^9, 3.7499740417951927`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculate transmission/reflection through sample for each NSim\
\>", "Subsubsection",
 CellChangeTimes->{{3.7499735470508947`*^9, 3.7499735609156876`*^9}, {
  3.750086637899486*^9, 3.7500866389245443`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "=", 
     RowBox[{"m", "+", "1"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]z", "=", 
     RowBox[{"dSample", "/", "NSim"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"zLayer", "=", 
     RowBox[{"zL", "[", 
      RowBox[{"\[CapitalDelta]z", ",", "NSim"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Epsilon]Layer", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Epsilon]Excz", "[", 
        RowBox[{
        "#", ",", "\[Epsilon]Sample", ",", "\[CapitalDelta]\[Epsilon]Exc", 
         ",", "dp"}], "]"}], "&"}], "/@", "zLayer"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]\[Epsilon]Layer", "=", 
     RowBox[{"\[Epsilon]Layer", "-", "\[Epsilon]Sample"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"nLayer", "=", 
     RowBox[{"Sqrt", "[", "\[Epsilon]Layer", "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[CapitalDelta]nLayer", "=", 
     RowBox[{"nLayer", "-", "nSample"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nListExc", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"n0", ",", "nLayer", ",", "nt"}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"dListExc", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\[Infinity]", ",", 
       RowBox[{"repeat", "[", 
        RowBox[{"\[CapitalDelta]z", ",", "NSim"}], "]"}], ",", 
       "\[Infinity]"}], "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nList", "=", "nListExc"}], ";", "\[IndentingNewLine]", 
    RowBox[{"dList", "=", "dListExc"}], ";", "\[IndentingNewLine]", 
    RowBox[{"rExc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"rstotal", "[", 
        RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
         RowBox[{"\[Lambda]0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"tExc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"tstotal", "[", 
        RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
         RowBox[{"\[Lambda]0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"RExc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Rs", "[", 
        RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
         RowBox[{"\[Lambda]0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"TExc", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Ts", "[", 
        RowBox[{"nList", ",", "dList", ",", "\[Theta]in", ",", 
         RowBox[{"\[Lambda]0", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "\[Omega]points"}], "}"}]}], "]"}]}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"dtExc", "=", 
     FractionBox[
      RowBox[{"tExc", "-", "tref"}], "tref"]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "relative", " ", "change", " ", "in", " ", "transmission", 
      " ", "coefficient", " ", "of", " ", "the", " ", "photoexcited", " ", 
      "region", " ", 
      FractionBox["\[CapitalDelta]E", 
       SubscriptBox["E", "ref"]]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"tExcRegion", "=", 
     RowBox[{"tExc", "/", "tref"}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "The", " ", "transmission", " ", "coefficient", " ", "of", " ", "the", 
      " ", "photoexcited", " ", "region", " ", 
      FractionBox[
       SubscriptBox["E", "exc"], 
       SubscriptBox["E", "ref"]]}], "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{"Save", " ", "to", " ", "lists"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"zLayerList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "zLayer"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Epsilon]LayerList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "\[CapitalDelta]\[Epsilon]Layer"}],
     ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nLayerList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "nLayer"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalDelta]nLayerList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "\[CapitalDelta]nLayer"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nListExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "nListExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dListExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "dListExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "rExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "tExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"RExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "RExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "TExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dtExcList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "dtExc"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tExcRegionList", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", "tExcRegion"}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"NSim", ",", "NSimList"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7129239486860313`*^9, 3.712923992909561*^9}, {
   3.7129241509506006`*^9, 3.712924244501951*^9}, {3.712924313333888*^9, 
   3.7129244114555006`*^9}, {3.712924487918874*^9, 3.712924513966364*^9}, {
   3.712924590335732*^9, 3.712924629670982*^9}, {3.7129247736072145`*^9, 
   3.7129247984896374`*^9}, {3.7129256590338583`*^9, 3.712925790313367*^9}, {
   3.7129258729480934`*^9, 3.7129260471780586`*^9}, {3.7129261570723443`*^9, 
   3.7129262159777136`*^9}, {3.7129262481695547`*^9, 
   3.7129262603462515`*^9}, {3.7129263478972588`*^9, 
   3.7129263481512733`*^9}, {3.712926384296341*^9, 3.7129264163321733`*^9}, {
   3.7129264467699137`*^9, 3.7129264683371477`*^9}, {3.7129265354759874`*^9, 
   3.7129266145773053`*^9}, {3.7129267196673164`*^9, 
   3.7129267266297145`*^9}, {3.7129267958006706`*^9, 
   3.7129268075293417`*^9}, {3.712926977977091*^9, 3.712926982745363*^9}, {
   3.7129273708835635`*^9, 3.71292737274367*^9}, {3.712927426458742*^9, 
   3.7129274276298094`*^9}, {3.7129274999789476`*^9, 3.712927500440974*^9}, {
   3.7129276964271836`*^9, 3.7129277044956455`*^9}, 3.7129282917192326`*^9, {
   3.712928526669671*^9, 3.712928531244932*^9}, {3.7129285706851883`*^9, 
   3.712928731877408*^9}, {3.7129287739498143`*^9, 3.7129288387905235`*^9}, {
   3.712981486825876*^9, 3.7129815045448895`*^9}, {3.7129815946730447`*^9, 
   3.7129816515472975`*^9}, {3.7129826627551355`*^9, 3.712982704739537*^9}, {
   3.712982753682336*^9, 3.7129827730164423`*^9}, {3.712982834290947*^9, 
   3.712982901897814*^9}, {3.712983347452298*^9, 3.7129833543726935`*^9}, {
   3.7129834768837013`*^9, 3.7129834783967876`*^9}, {3.7129835116156874`*^9, 
   3.7129835755383434`*^9}, {3.7129838208233733`*^9, 
   3.7129838221604495`*^9}, {3.712987403244276*^9, 3.7129874540461817`*^9}, {
   3.7129874877161074`*^9, 3.712987498883746*^9}, {3.7129879848435416`*^9, 
   3.7129880582847424`*^9}, {3.712991087143983*^9, 3.7129910880160327`*^9}, {
   3.712991441327241*^9, 3.7129914423352985`*^9}, {3.712991586997573*^9, 
   3.7129915877966185`*^9}, 3.712991655623498*^9, {3.712992107023317*^9, 
   3.7129921108485355`*^9}, 3.7129923692873173`*^9, {3.712993974919154*^9, 
   3.712993975488187*^9}, {3.7130044485142097`*^9, 3.713004449609272*^9}, {
   3.713007827284464*^9, 3.713007827338467*^9}, 3.7130733773018465`*^9, 
   3.7489510212032022`*^9, 3.7489531697980947`*^9, {3.749199848065035*^9, 
   3.749199873429834*^9}, 3.749201452363636*^9, 3.749201520585724*^9, 
   3.749201597200756*^9, 3.749205787496766*^9, 3.7492723101573687`*^9, {
   3.7494490378309946`*^9, 3.749449051464775*^9}, {3.7494519034799004`*^9, 
   3.7494519417680902`*^9}, {3.749451988800781*^9, 3.749452003413616*^9}, {
   3.749453050424502*^9, 3.7494530756089425`*^9}, {3.7494531123050413`*^9, 
   3.749453184990199*^9}, 3.7494532155809484`*^9, {3.749453597553796*^9, 
   3.7494536326098013`*^9}, {3.7494537684165688`*^9, 
   3.7494537888977404`*^9}, {3.7494538323772273`*^9, 
   3.7494538532814226`*^9}, {3.7494539664018927`*^9, 
   3.7494539912973166`*^9}, {3.7494712968401375`*^9, 3.749471297919199*^9}, {
   3.749471339758592*^9, 3.7494713425357513`*^9}, {3.7499717363113265`*^9, 
   3.7499717370413685`*^9}, {3.7499725026401577`*^9, 3.74997250931454*^9}, {
   3.74997262243601*^9, 3.7499726698437214`*^9}, {3.7499727389156723`*^9, 
   3.749972760571911*^9}, {3.7499728330840583`*^9, 3.749972903380079*^9}, {
   3.7499729336608105`*^9, 3.7499730261961036`*^9}, {3.7499733746660347`*^9, 
   3.749973381540428*^9}, {3.7499734980110903`*^9, 3.7499735254166574`*^9}, {
   3.7499737151805115`*^9, 3.7499738149322166`*^9}, {3.749974055092953*^9, 
   3.7499740981814175`*^9}, 3.7500866500931835`*^9, {3.7500866813369703`*^9, 
   3.7500867272125945`*^9}},
 ExpressionUUID -> "df8944ef-cbf7-42be-9178-26c7da7b3c2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Select data from lists to plot", "Subsubsection",
 CellChangeTimes->{{3.749975207675877*^9, 3.749975213045184*^9}, {
  3.7499752753797493`*^9, 3.7499752754757547`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"m", "=", "lstlength"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zLayer", "=", 
   RowBox[{"zLayerList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]Layer", "=", 
   RowBox[{"\[CapitalDelta]\[Epsilon]LayerList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nLayer", "=", 
   RowBox[{"nLayerList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]nLayer", "=", 
   RowBox[{"\[CapitalDelta]nLayerList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nListExc", "=", 
   RowBox[{"nListExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dListExc", "=", 
   RowBox[{"dListExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rExc", "=", 
   RowBox[{"rExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tExc", "=", 
   RowBox[{"tExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RExc", "=", 
   RowBox[{"RExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TExc", "=", 
   RowBox[{"TExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dtExc", "=", 
   RowBox[{"dtExcList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tExcRegion", "=", 
   RowBox[{"tExcRegionList", "[", 
    RowBox[{"[", "m", "]"}], "]"}]}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot transmitted and reflected fields", "Subsubsection",
 CellChangeTimes->{{3.7129283710737715`*^9, 3.7129283714887953`*^9}, {
  3.7500928745612025`*^9, 3.7500929015847483`*^9}},
 ExpressionUUID -> "a4589596-374c-4b10-b1f7-ded99fdfb9e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"param", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(p\)]\)/d=\>\"", "<>", 
     RowBox[{"ToString", "[", "dRatio", "]"}], "<>", 
     "\"\<, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e\>\"", "<>", 
     RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", 
     "\"\<, \!\(\*SubscriptBox[\(N\), \(sim\)]\)=\>\"", "<>", 
     RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paramFn", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"\"\<dp\>\"", "<>", 
     RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
     RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", "<>", 
     RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plt1", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["zLayer", "dSample"], ",", 
         FractionBox[
          RowBox[{"Re", "[", "\[CapitalDelta]nLayer", "]"}], 
          RowBox[{"Re", "[", "\[CapitalDelta]nExc", "]"}]]}], "}"}], "]"}], 
      ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["zLayer", "dSample"], ",", 
         FractionBox[
          RowBox[{"Im", "[", "\[CapitalDelta]nLayer", "]"}], 
          RowBox[{"Im", "[", "\[CapitalDelta]nExc", "]"}]]}], "}"}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<z/\!\(\*SubscriptBox[\(d\), \(Sample\)]\)\>\"", ",", 
       "\"\<\!\(\*FractionBox[\(\[CapitalDelta]n \((z)\)\), \
\(\[CapitalDelta]n \((0)\)\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Re(\[CapitalDelta]n)\>\"", ",", "\"\<Im(\[CapitalDelta]n)\>\""}], 
       "}"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"\"\<Photoexcitation Profile, \>\"", "<>", "param"}], ")"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt2", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["zLayer", "dSample"], ",", 
         FractionBox[
          RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Layer", "]"}], 
          RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]]}], "}"}], 
       "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["zLayer", "dSample"], ",", 
         FractionBox[
          RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Layer", "]"}], 
          RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]]}], "}"}], 
       "]"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<z/\!\(\*SubscriptBox[\(d\), \(Sample\)]\)\>\"", ",", 
       "\"\<\!\(\*FractionBox[\(\[CapitalDelta]\[Epsilon] \((z)\)\), \(\
\[CapitalDelta]\[Epsilon] \((0)\)\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"{", 
       RowBox[{
       "\"\<Re(\[CapitalDelta]\[Epsilon])\>\"", ",", 
        "\"\<Im(\[CapitalDelta]\[Epsilon])\>\""}], "}"}], "]"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"\"\<Photoexcitation Profile, \>\"", "<>", "param"}], ")"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt3", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "Tref"}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "TExc"}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "Tsub"}], "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
       "\"\<T\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"\"\<Transmittance, \>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], "}"}],
       "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt4", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "Rref"}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "RExc"}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", "Rsub"}], "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
       "\"\<R\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"\"\<Reflectance, \>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], "}"}],
       "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt5", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Abs", "[", "tref", "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Abs", "[", "tExc", "]"}]}], "}"}], "]"}], ",", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Abs", "[", "tsub", "]"}]}], "}"}], "]"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
       "\"\<Abs(t)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], 
      "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"\"\<Abs(t), \>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", 
      RowBox[{"{", 
       RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], "}"}],
       "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt6", "=", 
   RowBox[{"ListLogLinearPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Arg", "[", "tref", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Arg", "[", "tExc", "]"}]}], "}"}], "]"}], ",", 
       RowBox[{"Thread", "[", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Arg", "[", "tsub", "]"}]}], "}"}], "]"}]}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
        "\"\<Arg(t)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"\"\<Arg(t), \>\"", "<>", "param"}], ")"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"LineLegend", "[", 
       RowBox[{"{", 
        RowBox[{"\"\<ref\>\"", ",", "\"\<exc\>\"", ",", "\"\<sub\>\""}], 
        "}"}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\n_profile_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt1"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\eps_profile_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt2"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\T_\>\"", "<>", "paramFn", "<>", "\"\<.png\>\""}], 
       ")"}], ",", "plt3"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\R_\>\"", "<>", "paramFn", "<>", "\"\<.png\>\""}], 
       ")"}], ",", "plt4"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\t_abs_\>\"", "<>", "paramFn", "<>", "\"\<.png\>\""}], 
       ")"}], ",", "plt5"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\t_arg_\>\"", "<>", "paramFn", "<>", "\"\<.png\>\""}], 
       ")"}], ",", "plt6"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdxU9IU3EAB/BZiW4Q01FPp1M3pIPNzAQHwhSeUh10MB9CC22ryVOj0EHT
mBfHpiZNt7FD/kGFRtGWF5kpYg4m0k5CIGtGomT+yXhTx/Tiv9Hv+w4fPgpj
B8NeEQgEhQSOG6RpJ36Ovp5QSfCcSFyLdyaUGryxtchg8zXxE3x2R27EI7NV
/A/SpT8FnzmaUhTx6yZXR0/Ibf6sMey8iH3AipujU9jD9IRx7GHeCu5i5ax8
iqOnv7P8fyxfVK5Djg6Xbarx/l7yGa5h6puxwXva6CbXBYR6fHc60YaXQ47n
WJuucmF1Yzf/2/olH5abK/3466/heWxt/RfEM0OpmgCZ0Q3wi+1KC14oud2N
l3WxBby/KQvh3HvHEWxlm6K4OCWSMUO2h8SZeOA9GxUecfQt08u/2FRWwuHL
ckWKiLyz1iDE6oBKglskrjwb2bv9owD7grnjeFzfzu9ptVB2cmjJKsORbO0c
fup8w38j2XmAqcGP/P3VCWkvOUfkK8CladQrW5yjf1990Y/PCs+dOL9v3Y3n
KcM7vPro8TDeNQfaP5G/1b3uwMUXnopF8ooj/z7+D9TfPNw=
  "],
 ExpressionUUID -> "a5c0ecdb-fcac-4bcd-91c5-cbdbd420a63d"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        PointBox[CompressedData["
1:eJwt0nlM03cYBvAqRxTGpVWYWRB1KEycLOCcYfio0Y15yzkcLFJh06kIAmFl
w0yEIbCJ88BpEUFAToGCRURR5EYESkHK3QNaSluokXHE4Ryt7zdp+sevv+/7
9P08q1in3YMWMhiMwPmP9vsXZtHXkqhwFM/43G7216DCOk51qOIi/pDJWZrV
E7h5Q3fQ/vSLW6f+UUN9SPuLDPAvmh5p6lDBSJgZ4mqUg+hwfc6FSiXs/ZJr
puwKoTGZVbgUjSFr/qkwswSfbhllhRcq4KQ7Zajynz3RdH8UtVN282/wUL8r
8IqgQQ739wFwjP/Nt59JZZBEaQNWYtlGc4t4QxlCtdeFVOHs9qgGttMIGLpT
DeeZDxaUHRuGm+6FZ5Ae5t0TZUuhTTM/AOwTpe+KlRLo4gprMf2mY6fwcwlW
aqdZ10N0YI/AOFGMH3SnAeedA2pMmkTQbodZ1IhYveieRQlDmNbeNtUExidT
Tr97D0IXx/U5+Cbr3RY5DkB3XVwLys3yzyxf1o/WF7qDoYywui8N+qBbN7MN
G+ICxowZvdCty68dzuf2DlkZ9ND/5+Ow67RgbqmQ5vEh5kUZejl0k0cHNk2s
SarZ95LmC5Bjx3ZRRnbRvgSIWTgUEZ7fSXk6ITFbYWkiE5BPF6yrFduOrhNQ
vi7I9NdtsQ/toP2+RLvPWj9mDZ/ydsOtJXty4EM+9aMbLkffrf/1VRvlF6LZ
6pKN6mErefSgN03vt/jkF+TfA4mjn7kwpIV8euFVOHkk0P859akXdzods554
NpNXHzxSpafY3k3Ul37w8vRjHFiN5NcPu2UlorDIBrzv7wAsOGUemmv15DkI
98a5Czuq6qhfg+gvteAyx2vJdwiCHxMSzG1rqb8iLJ71sR0JrCFvEfJmLj/a
VviM9iVGvYlHVd+baponxsaqTtbxg9W0PzGi4xb+u8/3Kc2XwGoHpyrd+gnt
UwLJSc7W3a8eUx4Jehwizre1PqL9SiGYS0ktL6+kfFKYHpftu5T/kPYtRV8Y
K2U8t4LyDsM9PWtJEPcB7X8Y15mzDn/VllP+YbDf5qSbi3jkMYKUxa+fx+nx
qF8j8D9uWJDieJ98RhC6de0LdVAZ9W0Ebg5x323KLCUvGd4Y7Q22UXCpfzIY
vDYLDHDmkp8MdfutS4riS6iPcgSWGU/E1BaTpxzyd1cTC2KLqJ9yXJ9kcT3d
75HvKFxqVnQyHAqpr6MwjMW5zRYF5D0KO5udebEL8slDAePt5RvYc7nkoUDf
1oOr8hfkkocCywfPnC4xzyGPMZgdWZphb3+XPMYQFNlq+WB3NnmM4YbdlNvb
8CzyUCLpgVqTlZNJHko8STUu8ZXeIQ8lTB4fMGj5+A55qJCksp3LD84gDxVa
K+c2Fz9NJw8VMgq46mTLdPJQI/FuLtNcnUYeagwd/sirgHeLPNSIVGefOJOU
Sh5qXI2Ifa08ySGPcRR0WrBv+94kj3EMjLn1rzx0gzzGUV7kzf3P/W/ymECl
jCPv+v46eUzgpzW2La7hKeQxgf1p3j/3Xr5GHhoEf5WStqfyKnlo8KfclOui
vEIeGiw5KzbyXH0F/wOGHBwD
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        PointBox[CompressedData["
1:eJwt0nlM03cYBvAW1DgrETdw61yAMR124ALBY1PwYSYbDrMDgiRsqENhSOcQ
KmoQN2XhEIZDhuCkzCBFYW1XboR6gK1AEeWyUk5Ly9GbmkyYqGSj9f0mTf/4
9fd9n76f590DR8JiHRgMRszix/ad6iIJ1pxMxvHCNH7nXiua3DJMoU2/wWej
NNrqOYPiS/YD/sxn/B+fmmEOtf3iCq7Mp+xT9JmwQiVIDFxRgRNBc8VnpUZw
ovJksxvE2KJLMG2XGFC++FQlqMaN4umYZLEe/vZTh5GlVQmKeh3ksxsW32hA
8IbK/P72aYS9CoAkzekIP+0UNCdtAaW4vSPp9axlU0iyXZd4Cx6rlihS/CfB
sJ9W/PNdLrPu0AR22V+4A+tKbpX6qha2NIsDEOW9nFFt1MAeVyWHY3PJp6ot
Grjbprm1wcXzkJKVM47v7acdPWXxd50Uati24yLpwIBw4+Dy7MeYs902q4D8
WYR/ZsQY7HEC74G5pDZkue8o7NdldMHBp4S3xnUED+7bD4Z5jl0BS4dhX7dL
NxrjYq0sxhDs64rqwXFNt/atpYP0/3sxjpHBl2+oaF4vetv9l+3xGSCPPmRE
r8qTffGI5veDe9kvwHhCSfvqx9oq48lk4UPK8xB+Pxexnab6yUeJ/NySwINe
/ZRPifA9R7Zwkvpov4/wYpS110XWS3kHcPDz+dlRdi/1YwAr1+T7nnrSTflV
6DR4uZuaH5DHIHZKF85k5d0n/0H0xHNdVYld5DOEtZkD8TF771GfhuAglopv
h3eS1zAaLlyOS4lQUF9G4OrFTvc50EF+I/iB1aM9eqIdr/o7ioMi3rfWwjby
HMNcoTxv56271K8x6PvONbtY5OT7GDeO/ZXrvF5O/VVj14HnnpMxMvJW4yLv
SGuQ+A7taxzr1jtIh5+30rxxpOU0JsZ/3Ur7G8e1/Zscv4xsofkacH2z+0rd
btM+NSiTi7aFPLlJeTTY85r1fPeDG7RfLWrvNzQ1NkopnxY50Ue/OS9spn1r
0TsnrLZUNlHeCTDYM+zYmuu0/wloA8aC8uWNlH8Cuk/elzirG8hjEht56YoM
xwbq1yTq/20RF/nWk88ksg1inTm2jvo2CSeO9+HNglrymoJ+fv0xD30N9W8K
YeqC1OhNNeQ3hdVDyfWSrGrq4zT8ZBULv8iryHMaIe3ZfFG6hPo5Dc7+rtHw
sL/JV4e2xCYW00dMfdVBIJMUb10tIm8ddhvfUaYzheShx4ceZ7alvKwkDz3m
1bEMIbOSPPQYc+CeqnauIA8DymI2t3E418jDgIs7TrteD7lKHgYEZrHCF5LL
ycOItDihqbxCQB5G3Nr2UVektow8jLjnX8LsWldGHiac5XU6iRKukIcJcQU3
P6hqKSUPE+q/+qkj781S8jCDL/3Yzdl8mTzMEHdw00QNf5KHGVvTlZm8X0vI
w4xD+T3rTIf55GGB4OFdZmlkMXlYkBTsrXQPvUQeFjg+O/f2f2F/kMcM6rzS
Xij3XSSPGfhliSyByUXkMYMETkvV0O+F5GHF0/dSW3dLL5CHFRVsceZ2YwF5
WLGk2psT7lmA/wFTeRo/
         "]]}, {}}}, {}, {}, {{}, {}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0, 0}, 
     PlotRange -> {{0, 0.995}, {0, 0.9801986801319255}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"z/\\!\\(\\*SubscriptBox[\\(d\\), \\(Sample\\)]\\)\"", 
        TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(\[CapitalDelta]n \\((z)\\)\\), \\(\
\[CapitalDelta]n \\((0)\\)\\)]\\)\"", TraditionalForm]}, AxesOrigin -> {0, 0},
      BaseStyle -> {FontSize -> 14}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Photoexcitation Profile, \\!\\(\\*SubscriptBox[\\(d\\), \
\\(p\\)]\\)/d=0.25, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{0, 0.995}, {0, 0.9801986801319255}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"Re(\[CapitalDelta]n)\"", "\"Im(\[CapitalDelta]n)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.75009226870255*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        PointBox[CompressedData["
1:eJwtk31Mk1cUh29dMETG1mHH5pKhM5qB4NaFbZg5dhqXOSMhk9qZ4fBjCNuM
uhVsgih/dAjDuU2YoAJuggUGFFY+C1imVCpYPuWjWkCEtlApLdAmE/8gsO3c
em7SvHly3vfe3z3P6Rvx30sTVzHGEvDHn2dEmk+tpxXAZNuudh1wQ0tQpium
5QIwT+sh98YFKCzwLmAj6QUnnszBXAx/4zqw4Nw446AL1phL5JFryoHFnc8/
p3NCSFx2+2JwNTC2ema7ZhZKsWouqQW2reOQotoB4d7VAGx8/qixcQYMi8H4
hRZYyycXhjofg/RZAGBCgfQdmx2sp3lAHbA8vX/Wajsk8e3kN4E9X96eGj6N
5/ClB7ZsXK7/dgp2eT+4DSx/i3qyzAY8DR6AdelSjdMK3rhmA7CBVon5fSus
56cFdQDrLbrnd94CX3tXJ7CcX3X+xkng3RFp7gLzHe73/WkCnvLdFo24/47Q
H/c9Am+cyG5gX+wBX/E4eLfL7MF+rToW+PJD6Ov1LmSB/kOfMfC2W9SP91ua
9mOj4G1X3D1g4ryRV31G6P4DwM5F9C2vNdN5yDmhK7KwB+RjENiu5Iz26Pt0
/hCwU4JwZ4qJ+oWsfyFZoR6mPMP4/qkAf/sQ+TEBq+iKOPLmEOVDZm+JQ5IG
qb/3cT/X56L2Acr7APnpwvi6AZoPZPmZTWmefspvBqaMCnDd6CMfI3i/qKSs
7F7yj+w562OW95CfUXw/48uEA900T8ie/MJbsi7yNQasuOxg6j4jzctDvH90
Slj8XfLHedJ0MqUTns3vOPp8/TP3pQ7y+QjZkb7j5h2aL2T9umrRvIH8TmD+
rWeFmw00v5PAJO7XphPayTeyJ71JUn2b+mXB+g/1Y0t6Og/Zooo/ukdP/UPe
oFuMjm2j8614v38aioNuUT85B2zZ7fmb8iAX703r72ul/tqQZ1VNTTrKh2wx
f5yjvkH95nwib76ihfJOIe/3Saxrpv4jK7tDfzM0UX5kiUUlnNSSD/yfSI63
ZT6npflCVm4tuixuJD+c7aa5xAaaN/6/Cox9r6SefNmxnnZsg6OO5o9zVOJX
79aRP2SJo1KTVUvz+Bj77TOVbqghn5zDLlZlaGg+kZUCnUz6F/mdwbrBxsKq
aV5n+DxmRbxURb55vawyQ6AmHw6sd72dulxBPpCVv6xUCirIB2e/w7XCcvIx
i/mW6kJC/iQfyPr9LzbvLiMfyMoPdq4oSsmHE+tP7KXlJeQDWTKhjbWpyAey
MkfQs0lFPlxY38uqvrtOPpCZWlzTVkw+kPX/9We/Ukw+5vB5eLNw7hr5QFbO
flOl/YN8cD4iT/75d/LB3+9wO49fJR/zWN/ZXBRbSD6Q2Ud31scUkA9e1478
K80nHwvIJpvp4BXygczMbZGKy+SD1wNTRy9eIh9u5JNVUbo88oHMxsq2O3PJ
B+dGf9nGXPgf3U3p0A==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        PointBox[CompressedData["
1:eJwtkwtMk1cUxw8sVabD1Y2xYSZsRCNssLEwZZnD0ywbGowPkBnJ0DAFHRvb
ijRxKIkVQZgYcWMir40qMAp0vCyvOqRS5KXlJVJA5FGoQCmUJbJlBHXnq+cm
TfPLvd89/+/8zvf24R+CI+0BIIJ+wv8pp7Lt4ydlCEerctoPWrHONWk2qO4i
gv2WcKv7PGZn2RaCeTnru8cWtAQJJ64ieKSHtfXM4ipDvtR/VRFCoDgzRWNG
z7C0pkUPFQKsmNpaNoMFtGvIr6B9DJepptHXtq4jDM9FtamnULfoQU9UI9R9
frG35REGPw+A4H4q+AOjCcdPCgE1CAkBjskrTBgjXCdtQHipqCnOd5LqCEtL
+XYvV309gTtsD9xCOFdRPFpoRCENFUBYo18qN4+jLa5Bh9B9Q2LYMo5uQjXX
2wiajV2rz4/hUdtqQYjOqndsG0WhO05lrQiTI3qHn0bwH+G2xTYE2e53zu1/
iLY4/h0I8Z9JHHyG0XZd0h0E9ZpvnF97gPq7toUwYKf9RDSEtnY7dSJYRJOr
YRBt7QrrovdRGN4QDfD7dyOk+OmXXzVwPWK129MQr3720YOw43hi0677XL8X
IXfR13yij/sl8LoYWck9znMPYUPiWkdTL/vpQ1C2+x3Z1Mv5iOE9H8+YHu7v
fYQfZ79waurmvP0IIfbzwy7dPB/9gn/3+IVOzm9AkO98ZbZezz4GEA74xian
3WX/xAtnRQbpHfYzSOcTv4w42MHzRPzRmdybIe3sawhBUXgobn8bz8sD6t/m
OK/DrexP4Nb+2BMt+Hx+h8nn+j3Wy7fZ50Pi6YRPG5p5voi1LiqnOR37HUGQ
ep8Vb9Tx/I4iSKzrJiOa2DexMlstUd3ifo3R/pmqoSUt1yP2SI2I2qvl/hFf
mvl7V2gj1x9HEDfXKlxvcj8FnvAOXPiL8xAr9sV36m9wf42075JXU6PhfMRS
5fZLJfXcb4G3Zc4p6zjvBPG7L0ZW1nL/icU57/+sq+H8xBUv54lHq9kHfSeS
6MakF6p5vojl3nkZPmr2I7CpzxJ5nedN+K6cQzfnV7EvE+3Hf/vWdCXPH7H4
zaivPqxkf8SS6eKy5Aqex0fUb9FEgq6cfRIrUs+XJpbxfBLL7TQhwX+y3yk6
rzOCl4rnlXjswmm/taXsW+CAykS7EvYxTbzJI25ZyT6I5ReeFNsp2QexQnWs
QlzEPmYo31Klp+cf7INYUb+yNrCQfRDLPw54IitgH2bK89hUUJTPPojDTzeE
Gq+xD4Gt/3VsuMY+Zun+fVD6/VX2QTzm4FneqGAfxNpnnWmvK9iHhXi9s9jy
O/sgls8cK63+jX0IfER6PDWXfRBLVj4zR+ewjznaD6jNC81mH8SwrdktKIt9
EGv/nXoanMk+5ul8n7Hv0BX2QSxx6fKXZbAPYu2BlMFfLrMPK52PLd2p+ZV9
EGuvZGw1p7MPYlA7hrin4/9h1ua6
         "]]}, {}}}, {}, {}, {{}, {}}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {0, 0}, 
     PlotRange -> {{0, 0.995}, {0, 0.9801986733393164}}, PlotRangeClipping -> 
     True, ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"z/\\!\\(\\*SubscriptBox[\\(d\\), \\(Sample\\)]\\)\"", 
        TraditionalForm], 
       FormBox[
       "\"\\!\\(\\*FractionBox[\\(\[CapitalDelta]\[Epsilon] \\((z)\\)\\), \\(\
\[CapitalDelta]\[Epsilon] \\((0)\\)\\)]\\)\"", TraditionalForm]}, 
     AxesOrigin -> {0, 0}, BaseStyle -> {FontSize -> 14}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Photoexcitation Profile, \\!\\(\\*SubscriptBox[\\(d\\), \
\\(p\\)]\\)/d=0.25, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{0, 0.995}, {0, 0.9801986733393164}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"Re(\[CapitalDelta]\[Epsilon])\"", 
       "\"Im(\[CapitalDelta]\[Epsilon])\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.33000000000000007`], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"False", ",", "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.7500922689025607`*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFxws80/sfx/GpNXdrzGVrxJrWWZEVa7T5fI+D41QSI4rDXLpoHK1EZHZc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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFxw0003scx/HRmocwsxELzZqmlS7RiPH99UC6RbEkEUuE5iGl3NSSh1sq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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFkn9Qknccx8EY+ANFEBURCRGj2LzhvIgVDuams+vUkqs0nZlHZUcco9k8
LTS0W79s3NU4apVpuXm1WP5oLW8z0OvcBl3Tc5lp27JlwlSahrrZsm13PG//
eO65171/fD7f7/PEl+hztweQSCTNf8//74aX5tNHG2Md1eQbpesvTChbN6UI
An7ngrttA19UiLiOKj/fpVQmTW2PAY8WxF0rbeY4Dvh5rs2x+qE7GhwYrOna
LImGP2YbLfMnbZTD6GfJjct3MmyR8CsY2RtvetkOk5+zdkwNr5SykS/q/LTE
ZogA69lyj6idhX0PaIf1Z31M9J3orpqNkDHhvxgjNB4rD4d/58hRGnUPA/ox
cx97xhcK3ZbKET4up0PvHS96vX8+GPr06c8V3cYgMDtzYm0rKRDzV82+sbmh
luqo8XN+U4XGTH0FfftyHYaqI0sc+/1cT6JV6+gB0Lu+yqorNJPQ39OxPMUq
WrAT9xcSdT1rr+Q5eP2ed0rV0r/sRN5yp7cmWTZjJ/qHJEXnGIppO7Ffatg9
/XCt1070f98z1WQ1u9G3oZo+pD7zCH3X9dl8QfZ96JYuGjPZ5YTujrO8yuiz
gvmVwozJgVtKov8f17B8QT0A/jBJPZbGH1ES+4yXyds+Zo0pifzW7+KMTuqk
kpg3biKLDhmnlMT/0ZxYFnSp3If8th+feJ2GOeR5uvyfJ7Tz4MHw2x1hO14o
iftYu+V8DkdKUhF58ZW8tBU2sorwUxaYK1dLlqiI+SM5LvG6ZoqK+J72xoPc
QhFVRZzn3LPUUF0jDfnK9LmXRn4QOM/aMv3JmWD4ZZ5do+c5dHDEmoTBFkso
+M+6B84uFgO886mzyPNeOPbddEo8aKAysV/62wc3zN9iQk/546GzppYFXXgy
9d2QtAgVcX9MxWedJ0ls+EmjszKenY19nx5XtzQZIzH/F1nLiiRFFPj2b/SL
X88v8reHd/He6ogGX0rusfSUczDv1JCQkSOLQf+h2urD93yLvPe1B+Tidi72
1dyV73MbYsHqKovvAykPfWniad3fXh7mJfdmj5lscegTVHxZHLybDw4TBg6d
kCxF3wunRh3rWQp9tqP4SZ9agPvQhTESotoF0EdLOrduYcVjXuE32rP1hnjo
/SHc+49649G/rviHSLFUCL372ke5WrMQ+TeDEs1XvUKcp/X9ftezrAT4l7eZ
AuW2BPgbqNL0/XQR9OiCX00OrQjzzFfrblJci0ylrHmeKUlE3pjnWXX8SCLO
N3PFWtbnXtR3kzNaIzOXof/xRt9kfvMy+AsuX5DUU8XQ/wUho91R
         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8947377584481534}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8947377584481534}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8487234947666144}]], 
            Offset[{12, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8487234947666144}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8947377584454341}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8947377584454341}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8057704326876731}]], 
            Offset[{12, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8057704326876731}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8948137326515704}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8948137326515704}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.8948133719884036}]], 
            Offset[{12, 0}, 
             
             Scaled[{0.02, 0}, {11.512925464970229`, 
              0.8948133719884036}]]}]}, {
          InsetBox[
           FormBox[
            StyleBox["\"ref\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8487234947666144}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"exc\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8057704326876731}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"sub\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.8948133719884036}]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {-7.585338913118406, 0}, 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.8948137326515708}}, PlotRangeClipping -> False, 
     ImagePadding -> {{All, 47}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox["\"T\"", TraditionalForm]}, 
     AxesOrigin -> {-7.585338913118406, 0}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Transmittance, \\!\\(\\*SubscriptBox[\\(d\\), \
\\(p\\)]\\)/d=0.25, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.8948137326515708}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"ref\"", "\"exc\"", "\"sub\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.750092269184577*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxF0ns01GkYB/BxG5fGNbcRYgajqTbVGnLpeVEoudSUVBJWqiNpirXUKLFb
SusQq9ySlFJD6Wp+mHE50mhbk0tCuZSY1ISGRJmddp1ff7znPZ/zPO/3ef54
zUOjNu2WJxAIYbLz/S6Upl04fWkBP96dOZrs3w63/Veayb82wl3H6bgaZ/HD
7YrxS8d2k3EP7jC5u7fEEPfnCr5D37ABbhW1sNqt9B8mhyh7/hOhzz86Z/rD
0qfuHD287qTps6VGrMuPm7N3+Fi3rY0u/7c5B1VnhnJY8/H3Ubr2Ios7Onz2
nI9HdEflSbT50XPOqEuYnM/QxvMukynsM7FaeN6e/tPKxEOa+PwzaULdCYk6
P3bOHGdDyptYEj6vZSRoWeu0Gt4/fuGKUx1bFc/X9Xy/7jZBBbfd5IqthUlE
3NuK48LSiEr4vkc28VkJKQp4vYCgfCySJI/vV1vmnRqYRuAPuP3vxkrrldkW
s7xJl03/eZ7+fe8Y+gzvHur8+N1+h9z2Mm2meFST+wPfnfW05cRyxgRvhW3X
2O8yd9GD8jWdxnlKRWLpdztrPI/qThLzmpvK+w7I/KhxrDg7bZhX9HCEtGJr
O2w8Rupi5g7wjuelV8fsaIf7UT6mZj4veOuzyEcvr5Hl1yprL28W8MxVXUJz
k9ph2CRrsaYwmxepMeTxaKYNTOMp7h86GqBg2YPsaVn9a3O3/SyzAwIjRldP
HeyAw0uZQ66m/WA0untx1PU2GIm2r/hDZwhojY4+0r+ewa4qE7aA+AFS/ZkF
50ZaYSRRzuIkewyyUzaIi5qfQ4lltOr1WAlM5Bi9lsp3Q8jjt2IB6zNIgtZP
J27pAePIbW3vI6ahacn4lJTUA51aTyo1wr9Bw7V+ZRbWBeu2X/Q1tCGg+NyX
Qw4dnUC7GeC6iCOHnlXwVzuVd4DirLatA10BtUfbbX7MboN+32aaV4kiOthL
dlQMfwa8S8lGgRZEFFu6kVXIboH8T87qkZeUUb6t13hjwd8Qv/azlG2qin4x
Sy/cUCWAgOxb43/mqqHyIuverz5NwBDtG7xoSEK0vDYNkVcjzHekdt7KUkec
+rMQcqUBRlN7BLU6mqgv8Vq2nXc97PkoCBJ5aKGkzQxfMqMO/M/TOllEbRTu
tmtm1eZaWOuSvHG6QRv5JH7dnprPh5Xv+gQnknSQS9Mjg4eqfKCcc14zz3U+
Sq00vdhN5YG2U071OYIuAo+77YEhNUAYnGQY83SRn0boTmp9NXw8y7xVzNZD
wldu76iu1fCScWvRUid95MDjVdR0VsGTXtLle9P6yMpKwy/mRBVgp/YZr640
QJ+tOV1ljlVwfXljVmOsIVI/nGF3Sq4KzndRNH0ZZJQzI95fJsTgZNKxU88l
ZJQq3aXgUopBzJIeueA7RkiNTK3npmAQ1m5/ZJi1AFkv7I3oPYABMyFLctDG
GF0vyfTmBGDgShuP/CI2Ri7XnN5udMdgeYvPUCLHBBUbqrwws8PALO5GsNp+
UyQqWYWl0jHQoKh0ZdAXIiGzz8/cDINvgjDmAtFC5OahNJJggMFkZfBbIdMM
LSsrK/XXwiBSQ5Oqf8cMzWaUx+1Rw2AwtHrXdh1z1N2am3lECYPABxF5BSxz
ZJlulRIuh0HrPKMXAy3miJC+LkNhlgtewU16NBsKMiF7op9nuFB399dNEWkU
VKznHtQ7xYVVqpZp5WIK8uArqY1OcuH2ztbmT95UpFCfI9k8wQXrikQVew4V
GQZcbZB+4kIh0WbtUZIFWhNnkPlmnAsGO14l8iMs0E+slOQvY1xIK0+tUWy2
kP0fl3CGzERFxxlPuiUShp86kDnKBXaAyO5siiUaFN2YVpd54mZ2tHDYEjWc
Z+8s+MiF/XLut/U8rZADO+aei8xvtkg+bCuxQitqpI8lYi7sKC2iFxBpaHHt
A/Fdmf8FQ1b+Vg==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJw9zns01GkYB/BxaVzCuN9NzIympjqr1FDY52WxOuXWFIpQi2rdy+VgRxtt
pciJpLZyiVZsk9J9fpjfIGVYESaX2lIRybgNiWKnmc7+8Z7nfM7zfZ7ntdgb
vS1UnkAghEjet1q0mH3hZLEJ3kSqVfrDpwtu+Viby781xhu/u44j/CuJZoy3
fHeXYvKaiVAj/Ml3D/ib3dlfZvj//KcqfNPrIQP88Xcrq4bwfRkGuIWmzEZ7
lNyehuvjdG2ZGQ8qWl05ejifLLM9yWNHrUgXf2Qgs3vYRN8GK1387q81UgfW
nN3LidXBaaM8qaN1bYdpt7Vxt5dcqX8P74u+JNbCk6pk+Zy61BkdphZevrVF
6hIjCvtUoia+nCbL7+s/qUQ8SMKvZ+VKfSq7XXdarI4vK+FIzXEwpLxLVMN5
vv1St40E/tAxp4rnms1JPXnhqn0dWwXHzsgrf7Ou28fNtwjKuImTgtQ2M+t8
i9KJeEzaojS/szQpJJu4BF+dOit1yjY8NjVDAe9JEUldQFA6HKkmj6/zkt3j
33DPDMgm4KvS26RufLjCOp+2wNP5Rfb/pfr33OMZ87zls5ZSex38aT/Lapbn
0/vm81GJ81rb0tYyp3nz918qH5O4lxF4mWQ/yVNdqNX/ZgeN59F96SIe+bzj
pyiJHzdOlOZnD/HEelbUdb5d4H1YrZd18Q2PwPTsiPfvgnvRHmRzjx5eJZZz
psRZsp+vpLW2WcALTeInXEzvgiGzvFWk9nxeX2ZrwOP5TiAnU1xHhQ2Qe6/z
2pyk/6W5z3aBJYQrDs+8ZmOEcGgN670TuR+EXpUQXd4JI3G2Vce03wM1aknQ
4rlnEFRtxhYQR6HVOrYsd6QDRo7I0Y6zJ+CC8ODUlebnUGYZp1KeKAZlgwND
i/J9sKdpUCSI/QQ5OU2EtB0vwDRyZ+fH8DloL/UhENRfQLdmy0ONsK/g23KD
FIv1wuZdhZ6GVgR06n352CZhN9Cv+zmt5Mghi0I7V/tKISguaG3YxFBAb2l0
/yZ2J/R7NtO3lCmi6uCdjophz4BXfNQ4gEZEVQpPE4rYbXB5ykE9slgJZUXU
zDcW/APJLp8W2WQVNOV++trWagH45d+cPH1RFRlYdwx88XgCzOEDA4WGaqht
h4/u8JZG0LGjdt/MU0dGCtrOe642wHjmCwFfm4So8X4XbdzrYd+YIHD4Z00k
GGFuM2LWgc95encsUQt1BLV93bidDy6OR73nGrRQxuhsQOZlHKw/vBakpWsj
peJQowcqOFByHZyXOumgmu384j4qD7Ts/6zJJeiili+9zwP21AJhYIZpytNF
20NpQdT6GhjLYt0sZeuhQ4/ujFCdauAl8+bKNfb6qDBGdLu2uxpaXqmV3J3T
RzODRO/4tGrAThww/fGhAfr4Kqnvhl01lK9tzGtMNETlFDvbE3LVcL6XQvJk
GqEPlOTIG+0YHE8/fOK52AhVDD5TcKzAIH71C7ng28YoTiOtnpuBQUiXbcpQ
rAn6vWxNxKsoDFipeeIYK1N0urTLneOHgRN9MvKzyBQpJR4c9HbFYG2bx/sj
HDN0v2J9j7kNBuZJfwerRpARdi4Qy2RgoEFR7s1hLEMfxhe8LMwx+CoIYZkM
L0OryskjqQYYzDwMHmxnmaMWbn2FjyYGkRokqv5tc3RJmZ+0TxWDgb01Qbu0
LdCQZ8XZlCUYBNwPv1QQa4GS8tZlhMlh0LHUuOdNmwXiZ7ByFBa4sCX4iR7d
ioLigrzQ+nku1N1J2BaeTUHVU1sDX81yYaOKZXaliIKiDi1VHZ/hwq3dHc1T
7lRETy0Ub5/mwoqqI8q2HCoKcqloWJziQhHRyuU3NRqqw4zPvpvkgoH/v0fw
cBoSWmYe/TzBhezKzFrFZhqqkncOY0pMVLSbd2NYIkvnk1Fnx7nA9hu2ycqQ
OIEzpy7x9PX8uPYhS3SvP3V3wRgXIuRcb+m5LUeepxPuOkr8bod4dGfZcjRR
RBCIRVzwr7jCKCDSURD7geiOxP8BtZnzwA==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFkntMU3cUxy9Qbx8USkuBAqWW0lrtRlZGrFXLekVBjAGURgVhiKQ6TW1q
HY6AFoaY+UKbqE3BB4KixEeVh7qhYi/EsK01DsJEBKeiIu2QOrCAoqIu6T39
4+bmk3PO53vu73ej83UZG3wRBFF/ef5/13wyVu2vjcTJbuWNnSM3lI2r4/m+
zyNwqofbLT3nioRevk8qjh3dEA79g9lRVzfVc6A+2YQveOoIw+keptDUbWsk
YTjNw+HrySl/aULxGR6W/HbhXrIlBHwKRtqq2y42+FI3jvbPlbJxiodzW4/m
W/TBMK9jy53CZhb4f9b06064mcCH20smgmVM8J8JFxgOFAaB74eB/WR0GwN8
B4xd7HF3AI562JLAEbwopEO9czj3m+4pGsyPVZ1VtBuowOyUV8saEQrkz5v4
dk1NOQr5WXVFaiM6A3w7MnB9yT4/4GqEXKql+0J+2+XUihwjAvMdLbPjzcJp
K8H+oddTt0veW4m8FdsWb1JJ30LddK9zV5xs3Ers1yfJPclQjAEnBD7Q9Ze7
gH/vGK0zGx1WYp+VpfQ+1fFnwNd1aTx+2kPoN7WRmXF2G9QdUaavGF1myOcV
C5JHeu4oifv8YO+XT6t6lMT3/RirGkrkDSiJ/uECedMvrCEl4Vt3K8pgQ0eA
h8t8hHsMo0oiv15UQD1f6AZe/+dLl00/CX6uNuvvV5opqPcG3W0J3PgR8pat
PZXOkSIYURdfykycY/HBiDppmjl3gcQP6gPpdvHyehLm72Fr7e6IHCEKfPJN
QoC2lgzzxUmTnww8Kkbsn2luGDt0nAY+mXPz4CkOHSPOJ3hhTG+DKQB8/1U8
srWxGJgf8b++tuU6lwaBb3WluFePMjGSh5MW7V45dYcJ+fH/PrXtKmcBC44k
LPFPDAY/U3Gs9QjCxoj/BxmckHGtbNjn9UFVQ50hBPL+kTXMiVWEwv53n9DP
XJvy8s29m7nftYQBn4/rMHUUcsBf2SdgpMvCMeJ+9pSX7n3g9vL2rx/55DVH
QL76vnyHQx8J+6tKTO6tUi74E8Vj2ncuLvjjOtOGyixR0M8vuphH28IDf6CA
0ndYMhPO66NNrYp0zgTfREveyy4VH85HG8iICW3mg28wv3XdWlY0cM6vmhPV
+miY7/aPePisMxr8y/P+CBFLBdDffvWnDI3Ry/OpIuMVl5cbv++2v0mNgfzZ
TWUUuSUG/DWoNGknXQj9YdmPy3CNEO7HeKXiNsnuraOkhe9TJCL4fkOmc97B
fSI43/FL5oIuhwj6t/gkN4akzIL+F6vcI1n1s6CefeG0pBoVw36fATcoGXc=

         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.10520487621375156`}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.10520487621375156`}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.10571614522023091`}]], 
            Offset[{12, 0}, 
             
             Scaled[{0.02, 0}, {11.512925464970229`, 
              0.10571614522023091`}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.10520487621442019`}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.10520487621442019`}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.12696948955450962`}]], 
            Offset[{12, 0}, 
             
             Scaled[{0.02, 0}, {11.512925464970229`, 
              0.12696948955450962`}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.10518626734842955`}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.10518626734842955`}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.08291078481508715}]], 
            Offset[{12, 0}, 
             
             Scaled[{0.02, 0}, {11.512925464970229`, 
              0.08291078481508715}]]}]}, {
          InsetBox[
           FormBox[
            StyleBox["\"ref\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.10571614522023091`}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"exc\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.12696948955450962`}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"sub\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.08291078481508715}]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {-7.585338913118406, 0}, 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.44271898342984983`}}, PlotRangeClipping -> False, 
     ImagePadding -> {{All, 47}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox["\"R\"", TraditionalForm]}, 
     AxesOrigin -> {-7.585338913118406, 0}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Reflectance, \\!\\(\\*SubscriptBox[\\(d\\), \
\\(p\\)]\\)/d=0.25, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.44271898342984983`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"ref\"", "\"exc\"", "\"sub\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.7500922695585985`*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFxwlQk3cexvGIGG5CDiEgVyJHiaIB5JDr9y8WxIMzRUEQMVJtOYrRKEUb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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxFxw0w1Hkcx/HF3srjxrKe2d1W2+2lWzkPefr+TulSg9hzbJ4d3cPmtFIq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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJxF0ntMU2cYBvADdi2XQmkpUG5dORSr3cjKiKXTMhgOxBhg0qggDJHUW2rT
1eEIuMIQM29oE11TvHGZbERnJxcvIxtSiGFbaxyEiQhuE2elHVLXUmDDidsS
+5w/Tk5+eZ73/ZIvX1yZJn+bL0EQyv++///NL/SnjrREm92FKQ1kky2tY2Oy
wPf3KLjfNPJlpZDyHVpVomtbJGwrir2ys41nnnnp+U7zygf2CNgvQNm3SRyB
fuRWRvZPqnBY/M3F21mmMPTlrNwNN5xcOGe7a3yFhIt+Sc9nZSZtKKzhyhzC
Lg78iWpcc9bDxvyJ/uq5UCkb+flIUne0IgTeMXGEQd/Dgo/qh7izniDYlMoj
H1Uw4cGpkjeGFwJg96kv5P06f5ib/WRtB+GH81Pm3tzUXEeHC1srlXr6K+jv
yzdrqw8vMbteupFg1KiZvsj7vs6pL9YT8ED3smSjcLHX2w8Mv5azV/ys15u/
t2f1ToXkL9hwe3B/knQW/TFxyTmW3I08NfiuZrzOCX8/4Go16u3w+hrmmOLM
Q/iaJpcvyL1H7e9jsJOsFtgea3iNNWSE+VVk1vTIzTSv/7GOyxYVI/CHiYrJ
DP5Emvd+psplnZ9yJpFv+S5WZ6FPw1O1PsKDOhf6bQnl/hcqPPDWHx87Ldp5
9GPUhT8/US3AoyG3uoO3P0/z3sfazU15PAmR7p0XXSrIWG7ySff2aYvsFSvF
S+CJPKtoXRsN/d6WA1HFQjryczOpQeoWBlyVOf9Cx/eHC4zt7uNnAmCpY5et
iceEQ1fFj7YbgrD/z/r7lj4OC/mOp5YSx5oQeGODaFRLZ8OZ7xxYv3CTjfnk
Px5Y9tdxkJMnU98NzAhFzpaf7jlJcGHCNieN6eWi//SYor1VFwb/Im1fnigP
h2/9xjx/dYHyt4d2xbzdHYF9F5IGDAMVPLhhjGTlSSPRP1hXc+iuh/Le1+/7
lHZFwco7sn12bTSsqDZ4PpDEYF+GyK3+20k5aTB3stYUi76g8qvSgN18OJj0
GzshfhV+blEqoh2U57pLHw8pBNinDmbFh3cJkNvKerZs5sQhL76uOtuojUM+
HBh17+FgXLr3fa0r/SFMJCGR91/5KF+lp/yWf4L+spPEvo73h60zOfHIl3XW
+slMlJvpksyPmUI4oujXWrOKsv5y/Q2alTKdtupZtjgB1hU4Uo4dTsB5s5eM
5UN2yrt9sjrCspei/2iDZ7qwbSnyooufixvpIuT/As1u91U=
         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.675646990928768}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.675646990928768}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.6408723772432264}]], 
            Offset[{12, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.6408723772432264}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.6756469909277413}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.6756469909277413}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.608438136388935}]], 
            Offset[{12, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.608438136388935}]]}], 
          LineBox[{
            Scaled[{0.02, 0}, {11.512925464970229`, 0.6756756756756757}], 
            Offset[{3, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.6756756756756757}]], 
            Offset[{7, 0}, 
             Scaled[{0.02, 0}, {11.512925464970229`, 0.6756751326125972}]], 
            Offset[{12, 0}, 
             
             Scaled[{0.02, 0}, {11.512925464970229`, 
              0.6756751326125972}]]}]}, {
          InsetBox[
           FormBox[
            StyleBox["\"ref\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.6408723772432264}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"exc\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.608438136388935}]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"sub\"", {}, StripOnInput -> False], TraditionalForm], 
           Offset[{15, 0}, 
            Scaled[{0.02, 0}, {11.512925464970229`, 0.6756751326125972}]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, AxesOrigin -> {-7.585338913118406, 0}, 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.6756756756756758}}, PlotRangeClipping -> False, 
     ImagePadding -> {{All, 47}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox["\"Abs(t)\"", TraditionalForm]}, 
     AxesOrigin -> {-7.585338913118406, 0}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Abs(t), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{-7.291519461147812, 11.512925464970229`}, {
       0, 0.6756756756756758}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"ref\"", "\"exc\"", "\"sub\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.75009226993462*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVx3s41PkewPEhZhiiGXILyxjUiIik0Oeb5FZ0GOTWkINIVqhsaRK5VGhC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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVxXk81HkfAPBxNOOqMYz7iDEaO22aqGk27OcbatHSI5KjhmYRWTvIrheW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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8Ajwxk+AYTxv7FWMyAC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         "]]}}}, {}, {}, {{}, {}}}, {DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, AxesOrigin -> {-7.585338913118406, 0}, 
     PlotRange -> {{-7.291519461147812, 
      11.512925464970229`}, {-3.0442682099051916`, 3.1197090344462812`}}, 
     PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
     Identity, AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox["\"Arg(t)\"", TraditionalForm]}, 
     AxesOrigin -> {-7.585338913118406, 0}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Arg(t), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=NSim\"", TraditionalForm], 
     PlotRange -> {{-7.291519461147812, 
      11.512925464970229`}, {-3.0442682099051916`, 3.1197090344462812`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"\"ref\"", "\"exc\"", "\"sub\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.7129283876527195`*^9, 3.712928736794689*^9, {3.7129288249627323`*^9, 
   3.712928841474677*^9}, 3.7129816606208167`*^9, 3.7129827785007553`*^9, 
   3.7129831885912113`*^9, 3.7129836590861225`*^9, 3.7129837864244056`*^9, 
   3.712983828447809*^9, 3.712984211815737*^9, 3.7129842501649303`*^9, 
   3.712988845430764*^9, 3.712988969549864*^9, 3.712989132820202*^9, 
   3.7129911173067083`*^9, 3.7129914466305447`*^9, 3.7129915920008593`*^9, 
   3.7129916595427227`*^9, 3.7129920082576675`*^9, 3.712992115544804*^9, 
   3.712992374507616*^9, 3.7129925344927664`*^9, 3.7129940141243963`*^9, 
   3.7129944180805016`*^9, 3.71299444883226*^9, 3.7129954596770773`*^9, 
   3.7129954952501125`*^9, 3.7130041328391542`*^9, 3.7130042563212166`*^9, 
   3.713004318632781*^9, 3.7130044539195185`*^9, 3.713006437491973*^9, 
   3.7130080714254284`*^9, 3.713009346481357*^9, 3.7130094486402006`*^9, 
   3.713009871424382*^9, 3.713010145205042*^9, 3.7130106680489464`*^9, 
   3.71301162917192*^9, 3.7130117739892025`*^9, 3.7130120095886784`*^9, 
   3.7130127780316305`*^9, 3.713012863314509*^9, 3.713012961329115*^9, 
   3.7130134642208786`*^9, 3.713013633394555*^9, 3.713013685726548*^9, 
   3.713016104636902*^9, 3.7130161606871076`*^9, 3.7130163927243795`*^9, 
   3.7130171471555305`*^9, 3.7130172785320444`*^9, 3.713018842808516*^9, 
   3.713020236070206*^9, 3.713070368265086*^9, 3.7130705782454*^9, 
   3.713070649795244*^9, 3.713070755490674*^9, 3.713070822125495*^9, 
   3.713071539386707*^9, 3.7130720702017827`*^9, 3.7130732088328466`*^9, 
   3.713073389164847*^9, 3.713073502696032*^9, 3.7130739213856945`*^9, 
   3.7130742622376947`*^9, 3.7130847986262302`*^9, 3.713088649115223*^9, 
   3.713089011870223*^9, 3.713089391460223*^9, 3.7130912354002934`*^9, 
   3.7130914112037973`*^9, 3.7131871997723227`*^9, 3.713188215021392*^9, 
   3.7135070957744293`*^9, 3.7135086320118294`*^9, 3.713508702069829*^9, 
   3.7135089625718293`*^9, 3.713598382749758*^9, 3.713601812898122*^9, 
   3.7136030620600348`*^9, 3.7136076476552935`*^9, 3.713789752947466*^9, 
   3.7137904694817324`*^9, 3.7137905756489143`*^9, 3.7137906343986735`*^9, 
   3.714286027910984*^9, 3.7142873227975063`*^9, 3.7292571967192087`*^9, 
   3.729257279189454*^9, {3.7292582233828645`*^9, 3.7292582440189276`*^9}, 
   3.73355185493773*^9, 3.7335521562618594`*^9, 3.7335528549617224`*^9, 
   3.7335546794037905`*^9, 3.733567569760783*^9, 3.7336526010096025`*^9, 
   3.7336548149086027`*^9, 3.7336636752194366`*^9, 3.748933203318077*^9, 
   3.748935222576572*^9, 3.7489427302139845`*^9, 3.748942929634391*^9, 
   3.7489430001104217`*^9, 3.74894320062689*^9, 3.7489432701888695`*^9, 
   3.7489434410956445`*^9, 3.748944962066639*^9, 3.748945295129689*^9, 
   3.7489456166900816`*^9, 3.7489458825502877`*^9, 3.748945983908085*^9, 
   3.7489460532040486`*^9, 3.7489462319702735`*^9, 3.748949562637777*^9, 
   3.7489496354329405`*^9, 3.748949730623385*^9, {3.7489508154984365`*^9, 
   3.748950835479579*^9}, 3.748950977996731*^9, 3.748951050399872*^9, 
   3.7489517791425533`*^9, 3.748952580614395*^9, 3.7489529010227213`*^9, 
   3.7489531859520187`*^9, 3.7489548795688877`*^9, 3.7489549683509655`*^9, 
   3.7489550875607843`*^9, 3.7489552709832754`*^9, 3.7489553079793916`*^9, 
   3.748955473758874*^9, 3.7489556015641837`*^9, 3.7489556528041143`*^9, 
   3.7489557191819105`*^9, 3.748955842317954*^9, 3.748955907242667*^9, 
   3.7489559763796215`*^9, 3.748956410649461*^9, 3.7489564796894093`*^9, 
   3.749013338115122*^9, 3.749015963680295*^9, 3.749021673562882*^9, 
   3.7490218981127253`*^9, 3.7490233129206476`*^9, 3.749023407794074*^9, 
   3.749023568552269*^9, 3.7490242691433406`*^9, 3.7490243964616227`*^9, 
   3.749024636647361*^9, 3.749024737464127*^9, 3.749024953758498*^9, 
   3.7490253359353576`*^9, 3.7490254845438576`*^9, 3.7490258296105943`*^9, 
   3.7490259427630663`*^9, 3.7490263793190355`*^9, 3.7490266079791145`*^9, 
   3.7490266482594185`*^9, 3.7490266951991034`*^9, 3.7490267395296383`*^9, 
   3.749026780191964*^9, 3.7490270438960476`*^9, 3.749027438353609*^9, 
   3.749027486789379*^9, 3.7490275238665*^9, 3.749027568285041*^9, 
   3.749027634610834*^9, 3.749028399493583*^9, 3.749028537296465*^9, 
   3.749028826463004*^9, 3.7490288830882435`*^9, 3.749028920713395*^9, 
   3.74902895628743*^9, 3.749029006067277*^9, 3.7490290575472217`*^9, 
   3.749029095524394*^9, 3.749184557338357*^9, 3.7491918809769034`*^9, 
   3.7491920089172926`*^9, 3.749192308684107*^9, 3.7491927760533423`*^9, 
   3.7491930348059635`*^9, 3.7491932117725835`*^9, 3.749193545446438*^9, 
   3.749193884948798*^9, 3.7491940250839005`*^9, 3.7491992693143883`*^9, 
   3.7491998891046553`*^9, 3.7492000770602903`*^9, 3.749200982628791*^9, 
   3.749201046238662*^9, 3.7492011049878964`*^9, 3.7492012012412543`*^9, 
   3.7492012643450313`*^9, 3.7492013251409235`*^9, 3.7492013900686493`*^9, 
   3.74920147357468*^9, 3.7492015270743475`*^9, 3.749201612943005*^9, 
   3.7492017021561003`*^9, 3.7492017774991193`*^9, 3.7492019816304874`*^9, 
   3.749202045259081*^9, 3.7492022714817896`*^9, 3.7492025000021267`*^9, 
   3.749202631165037*^9, 3.749202856416231*^9, 3.749202919053974*^9, 
   3.7492029881645947`*^9, 3.7492031685824566`*^9, 3.7492032553475156`*^9, 
   3.749203318543603*^9, 3.749203366651992*^9, 3.749203416190914*^9, 
   3.7492039950738783`*^9, 3.7492041343312635`*^9, 3.7492043278459845`*^9, 
   3.749204594335868*^9, 3.749205205837549*^9, 3.7492053676105275`*^9, 
   3.7492054110897055`*^9, 3.7492054617091217`*^9, 3.749205506578124*^9, 
   3.749205546619111*^9, 3.749205598774252*^9, 3.749205647943885*^9, 
   3.749205790854495*^9, 3.7492058277255573`*^9, 3.7492058646754932`*^9, 
   3.749205899614493*^9, 3.7492059369596157`*^9, 3.7492059741223726`*^9, 
   3.7492060110407553`*^9, 3.7492060497368364`*^9, 3.7492167811170464`*^9, 
   3.749273695703579*^9, 3.7492741457032413`*^9, 3.749274511217599*^9, 
   3.749274557666769*^9, 3.749274750838871*^9, 3.74927480695851*^9, 
   3.7492756977281284`*^9, 3.749276004473375*^9, 3.7492761369369755`*^9, 
   3.7492770038743114`*^9, 3.749283073898544*^9, 3.749283208819422*^9, 
   3.7492871225392637`*^9, 3.749288330783471*^9, 3.7492885121296835`*^9, 
   3.7492914426254416`*^9, 3.7492915431776876`*^9, 3.74929158696416*^9, 
   3.7492916360637803`*^9, 3.749291852831603*^9, 3.7492972745857687`*^9, 
   3.749298170345003*^9, 3.749298309253948*^9, 3.749298439130377*^9, 
   3.749298496740672*^9, 3.74929853849306*^9, 3.7492985741851015`*^9, 
   3.749299015530345*^9, 3.749300675904313*^9, 3.74930092691467*^9, 
   3.7493010590112257`*^9, 3.749301193786934*^9, 3.749301266717106*^9, 
   3.7493013174600077`*^9, 3.749301368566931*^9, 3.7493014534207845`*^9, 
   3.749301522770751*^9, 3.749303086218175*^9, 3.7493031716280603`*^9, 
   3.7493032224239655`*^9, 3.7493032632653017`*^9, 3.749303307190814*^9, 
   3.749303764754985*^9, 3.7493570156892185`*^9, 3.749357092097849*^9, 
   3.749364028951089*^9, 3.7493641447030687`*^9, 3.7493643290193033`*^9, 
   3.7493643806074114`*^9, 3.7493644453778973`*^9, 3.7493645399481325`*^9, 
   3.749364588115244*^9, 3.7493702355343356`*^9, 3.7493703971709833`*^9, 
   3.7493705518805323`*^9, 3.749371006860642*^9, 3.7493712100831804`*^9, 
   3.749371381943034*^9, 3.7493863855739727`*^9, 3.7493873963570995`*^9, 
   3.749387553513607*^9, 3.7493886755117307`*^9, 3.7494018111176853`*^9, 
   3.7494021133348875`*^9, 3.74944959459184*^9, 3.749450135852798*^9, 
   3.7494510042464676`*^9, 3.749451162809537*^9, 3.749456655279688*^9, 
   3.749456688447585*^9, 3.7494569334776*^9, 3.7494580462792487`*^9, 
   3.749458169303285*^9, 3.749458283542819*^9, 3.74945838495362*^9, 
   3.7494588373544955`*^9, 3.7494588982959814`*^9, 3.749459054153896*^9, 
   3.749464142069908*^9, 3.749464244370759*^9, 3.7494647472375216`*^9, 
   3.749464876431911*^9, 3.749464919017347*^9, 3.7494649876352715`*^9, 
   3.7494650374781227`*^9, 3.7494656073507175`*^9, 3.749465722198286*^9, 
   3.749467124307482*^9, 3.7494676103282804`*^9, 3.7494679400111375`*^9, 
   3.7494696869130545`*^9, 3.7494706643249598`*^9, 3.749471402395175*^9, 
   3.74947164533607*^9, 3.749471848180672*^9, 3.7494724766796207`*^9, 
   3.749475471998943*^9, 3.749475578112012*^9, 3.7494756589076333`*^9, 
   3.74947570308016*^9, 3.749475754675111*^9, 3.749475859612113*^9, 
   3.7494764244204183`*^9, 3.74947648897011*^9, 3.749476591885997*^9, 
   3.7494766367615633`*^9, 3.7495338250501966`*^9, 3.749534006391568*^9, 
   3.7495342609931307`*^9, 3.749537517074368*^9, 3.749542966176169*^9, 
   3.7495431574090605`*^9, 3.749546508891796*^9, 3.7495469504105496`*^9, 
   3.7495470593845487`*^9, 3.7495471542635055`*^9, 3.749547227638591*^9, 
   3.7495472955321894`*^9, 3.749547391769107*^9, 3.7495474673455114`*^9, 
   3.7495475412956104`*^9, 3.7495482153056335`*^9, 3.7495483284180145`*^9, 
   3.7495484075977044`*^9, 3.749548488844099*^9, 3.7495485476284437`*^9, 
   3.7495486456654725`*^9, 3.749548710029261*^9, 3.749548806486166*^9, 
   3.749549324287001*^9, 3.7495495297439494`*^9, 3.749791989798935*^9, 
   3.749971451898059*^9, 3.749971631158312*^9, 3.7499716859444456`*^9, 
   3.7499718106555786`*^9, 3.7499732036312523`*^9, 3.7499738606418314`*^9, 
   3.749975241926836*^9, 3.7499764134258423`*^9, 3.749984412122341*^9, 
   3.749985742989463*^9, 3.7499985274966946`*^9, 3.75000032646859*^9, 
   3.7500011466165*^9, 3.7500015834024825`*^9, 3.7500122029198837`*^9, 
   3.7500132234652557`*^9, 3.750016247299209*^9, 3.7500454178169284`*^9, 
   3.750050748290814*^9, 3.750051326002857*^9, 3.7500645992970467`*^9, 
   3.7500674172402234`*^9, 3.750067666064455*^9, 3.750068873533519*^9, 
   3.750069224606599*^9, 3.7500695088438563`*^9, 3.750070071654047*^9, 
   3.7500703617966423`*^9, 3.7500705089520593`*^9, 3.750070703813205*^9, 
   3.750071015582037*^9, 3.75007144032133*^9, 3.7500716362205353`*^9, 
   3.750071819910042*^9, 3.750072061641868*^9, 3.7500721339450035`*^9, 
   3.7500734587067757`*^9, 3.750074753692134*^9, 3.7500748183778334`*^9, 
   3.750074934516476*^9, 3.7500750719223356`*^9, 3.7500751413783083`*^9, 
   3.7500753595917892`*^9, 3.75007710455221*^9, 3.7500772158125734`*^9, 
   3.7500884413156357`*^9, 3.750090605071395*^9, 3.75009094293572*^9, 
   3.750091324589549*^9, 3.7500914809104905`*^9, 3.750091946787137*^9, 
   3.7500922276161995`*^9, 3.750092270249638*^9},
 ExpressionUUID -> "2d4e854f-f4e7-48b7-854f-3ce691058a98"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test our models using the simulated fields", "Chapter",
 CellChangeTimes->{{3.7117815603858786`*^9, 3.711781580632879*^9}, {
  3.7117816136948786`*^9, 3.7117816414378786`*^9}, {3.7500869488682723`*^9, 
  3.750086967396332*^9}},
 ExpressionUUID -> "10a1f7e8-f5d9-4c1b-a17a-cc09c9831d75"],

Cell[TextData[{
 "Here we set up models that we need to solve for the desired permittivity ",
 StyleBox["\[Epsilon]",
  FontSlant->"Italic"],
 ", assuming all other parameters are known, i.e. thickness, penetration \
depth and electric field values in the transmitted region for each geometry. \
Without any approximations it is not possible to solve this system \
analytically, so we must use numerical algorithms (FindRoot) to estimate a \
solution.\n\nBelow are defined some of the simplest approximations, along \
with the full TMM approach, however it is straightforward to add other \
approximations that you wish to test, assuming all the required parameters \
are known."
}], "Text",
 CellChangeTimes->{{3.711781654700879*^9, 3.7117818007383423`*^9}, {
  3.711783329782695*^9, 3.7117833334216948`*^9}, {3.713005725265236*^9, 
  3.7130057265763106`*^9}, {3.7500869817571535`*^9, 3.7500871251963577`*^9}, {
  3.750092931394453*^9, 3.7500929677285314`*^9}},
 ExpressionUUID -> "ebc48ba2-7913-4cb7-85be-1dbf1c9f3702"],

Cell[CellGroupData[{

Cell["Define functions and equations", "Section",
 CellChangeTimes->{{3.711783392193695*^9, 3.711783397714695*^9}, {
  3.711791998874673*^9, 3.7117919996266727`*^9}, {3.711792310313673*^9, 
  3.711792313073673*^9}, {3.750087047068889*^9, 3.750087047147894*^9}},
 ExpressionUUID -> "f408478f-7533-43ce-9be7-30968331edb2"],

Cell["\<\
Fresnel transmission/reflection coefficients from layer i\[Rule]j. Assumes \
normal incidence and TE-polarized light\
\>", "Text",
 CellChangeTimes->{
  3.7335532498692093`*^9, {3.750087060060632*^9, 3.750087066171982*^9}},
 ExpressionUUID -> "085c4446-c7c2-4da0-ad5a-052605d44257"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tf", "[", 
     RowBox[{"ni_", ",", "nj_"}], "]"}], ":=", 
    FractionBox[
     RowBox[{"2", " ", "ni"}], 
     RowBox[{"ni", "+", "nj"}]]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rf", "[", 
    RowBox[{"ni_", ",", "nj_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"ni", "-", "nj"}], 
    RowBox[{"ni", "+", "nj"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7117834197256947`*^9, 3.711783439351695*^9}, {
   3.7117834893336945`*^9, 3.711783522955695*^9}, {3.7117838317264533`*^9, 
   3.7117838845377336`*^9}, {3.71178392170545*^9, 3.711783929562236*^9}, {
   3.711783965421821*^9, 3.711784182820693*^9}, {3.711784221449693*^9, 
   3.7117843102696934`*^9}, 3.711784680575693*^9, {3.711792003259673*^9, 
   3.711792005539673*^9}, {3.711794547532673*^9, 3.7117945493406725`*^9}, {
   3.7335532476139836`*^9, 3.733553270189241*^9}, {3.749454108522022*^9, 
   3.7494541322493787`*^9}},
 ExpressionUUID -> "96488d08-8b61-4324-ac0d-25f1b01b8c96"],

Cell["Phase delay inside layer j. Assumes normal incidence:", "Text",
 CellChangeTimes->{{3.733553282240446*^9, 
  3.7335532871499367`*^9}},ExpressionUUID->"4a8f89ff-f710-4fef-a60f-\
040b6987a3b5"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"\[Omega]j_", ",", "nj_", ",", "dj_"}], "]"}], ":=", 
    RowBox[{"\[ImaginaryI]", " ", "\[Omega]j", " ", "nj", " ", 
     RowBox[{"dj", " ", "/", "c"}]}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.7117834197256947`*^9, 3.711783439351695*^9}, {
   3.7117834893336945`*^9, 3.711783522955695*^9}, {3.7117838317264533`*^9, 
   3.7117838845377336`*^9}, {3.71178392170545*^9, 3.711783929562236*^9}, {
   3.711783965421821*^9, 3.711784182820693*^9}, {3.711784221449693*^9, 
   3.7117843102696934`*^9}, 3.711784680575693*^9, {3.711792003259673*^9, 
   3.711792005539673*^9}, {3.711794547532673*^9, 3.7117945493406725`*^9}, {
   3.7335532476139836`*^9, 3.733553291121334*^9}},
 ExpressionUUID -> "2f529294-660d-4a48-91c6-2bcf854139bb"],

Cell["Short and long wavelength approximation:", "Text",
 CellChangeTimes->{{3.7335532162908516`*^9, 3.7335532264518676`*^9}},
 ExpressionUUID -> "a75a2b4d-2a7d-4fab-b7d2-7cdd46af7649"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"\[CapitalDelta]\[Epsilon]Short", "[", 
     RowBox[{"n_", ",", "dti_", ",", "dpi_", ",", "\[Omega]i_"}], "]"}], 
    "Code"], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "2"}], "\[ImaginaryI]", " ", "c", " ", "n", " ", "dti"}], 
    RowBox[{"dpi", " ", "\[Omega]i"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Epsilon]Long", "[", 
    RowBox[{"n_", ",", "dti_", ",", "dpi_", ",", "\[Omega]i_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", "c", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "n"}], ")"}], " ", "dti"}], 
    RowBox[{"dpi", " ", "\[Omega]i"}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.749471095423617*^9, 3.7494711005029078`*^9}, {
  3.7500123695064125`*^9, 3.7500123932897725`*^9}},
 ExpressionUUID -> "3e911859-bd9f-4265-a6ce-aab617f95a58"],

Cell["\<\
An approximation from Ku\[ZHacek]el, P., Kadlec, F., & N\[EHacek]mec, H. \
(2007). Propagation of terahertz pulses in photoexcited media: Analytical \
theory for layered systems. The Journal of Chemical Physics, 127(2), 024506. \
https://doi.org/10.1063/1.2748402\
\>", "Text",
 CellChangeTimes->{{3.750012396145936*^9, 3.75001243293904*^9}, {
  3.7500871424283433`*^9, 3.750087147076609*^9}, {3.7500875377809563`*^9, 
  3.7500875401170897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[Epsilon]Eq27", 
    StyleBox["[", "Code"], 
    StyleBox[
     RowBox[{"dti_", ",", "dpi_", ",", "Li_", ",", "\[Omega]i_"}], "Code"], 
    StyleBox["]", "Code"]}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{"n0", "+", "nt"}], ")"}], " "}], 
     RowBox[{"dpi", " ", "\[Omega]i"}]], 
    FractionBox["dti", 
     RowBox[{"1", "-", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "Li"}], "/", "dpi"}], "]"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7500143873628273`*^9, 3.750014399700533*^9}, {
   3.7500144811071887`*^9, 3.750014528746914*^9}, {3.7500147195798287`*^9, 
   3.7500148403557367`*^9}, {3.750014881044064*^9, 3.7500149760915003`*^9}, {
   3.7500150077563114`*^9, 3.7500150231961946`*^9}, {3.750015168436502*^9, 
   3.750015210644916*^9}, {3.7500152409886513`*^9, 3.750015266525112*^9}, {
   3.750015318949111*^9, 3.750015372097151*^9}, {3.7500672431952686`*^9, 
   3.7500672637554445`*^9}, {3.75006737994009*^9, 3.750067391163732*^9}, 
   3.750067657683976*^9, {3.7500687737168093`*^9, 3.750068798484226*^9}, {
   3.7500688609808006`*^9, 3.750068864661011*^9}, 3.7500692141570015`*^9, 
   3.750069466693445*^9, 3.7500695023574853`*^9, 3.750069696293578*^9, {
   3.7500700642936263`*^9, 3.750070065669705*^9}, {3.750070253597454*^9, 
   3.7500702699743905`*^9}, {3.750070339326357*^9, 3.7500703503339868`*^9}, 
   3.750070502406685*^9, 3.750070625942751*^9, 3.7500710082546177`*^9, {
   3.750071335166316*^9, 3.750071358246636*^9}, {3.750071424791442*^9, 
   3.7500714306237755`*^9}, {3.7500716273670287`*^9, 3.750071628663103*^9}, {
   3.7500717624867573`*^9, 3.750071813431671*^9}, {3.7500749232958345`*^9, 
   3.7500749259429855`*^9}, 3.7500749644021854`*^9, {3.750087151652871*^9, 
   3.750087166343711*^9}, {3.7500875335567145`*^9, 3.7500875342047515`*^9}}],

Cell[CellGroupData[{

Cell["Set up equations using TMMCalc", "Subsection",
 CellChangeTimes->{{3.7129156512634463`*^9, 3.7129156595109177`*^9}},
 ExpressionUUID -> "3162bf6d-eca8-42f5-9fa4-7c31b3099b08"],

Cell[CellGroupData[{

Cell["Unexcited sample and homogeneous excitation of sample", "Subsubsection",
 CellChangeTimes->{{3.713015611944721*^9, 3.713015631000811*^9}},
 ExpressionUUID -> "836516eb-46b6-4981-a6d8-abe3dcbe6d95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nDarkTMM", "[", 
     RowBox[{"nj_", ",", "\[Lambda]0_"}], "]"}], ":=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nListDarkUnknown", "=", "nListDark"}], ";", 
      RowBox[{
       RowBox[{"nListDarkUnknown", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "=", "nj"}], ";", 
      "\[IndentingNewLine]", 
      FractionBox[
       RowBox[{"tstotal", "[", 
        RowBox[{
        "nListDarkUnknown", ",", "dListDark", ",", "\[Theta]in", ",", 
         "\[Lambda]0"}], "]"}], 
       RowBox[{"tstotal", "[", 
        RowBox[{
        "nListSub", ",", "dListSub", ",", "\[Theta]in", ",", "\[Lambda]0"}], 
        "]"}]]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nExcTMM", "[", 
    RowBox[{"nj_", ",", "\[Lambda]0_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nListExcUnknown", "=", "nListExcHomo"}], ";", 
     RowBox[{
      RowBox[{"nListExcUnknown", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "=", "nj"}], ";", 
     "\[IndentingNewLine]", 
     FractionBox[
      RowBox[{"tstotal", "[", 
       RowBox[{
       "nListExcUnknown", ",", "dListExcHomo", ",", "\[Theta]in", ",", 
        "\[Lambda]0"}], "]"}], 
      RowBox[{"tstotal", "[", 
       RowBox[{
       "nListDark", ",", "dListDark", ",", "\[Theta]in", ",", "\[Lambda]0"}], 
       "]"}]]}], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7129169111645083`*^9, 3.7129169477566013`*^9}, {
   3.71291729355138*^9, 3.7129173400500393`*^9}, {3.7129173714498353`*^9, 
   3.7129173899298925`*^9}, {3.7129174471701665`*^9, 
   3.7129174692564297`*^9}, {3.712917645969537*^9, 3.712917711642293*^9}, {
   3.7129177736988425`*^9, 3.712917808289821*^9}, 3.7129180974583607`*^9, {
   3.712918133361414*^9, 3.712918313229702*^9}, {3.7129186429975634`*^9, 
   3.712918703688035*^9}, {3.7129187949242535`*^9, 3.7129188171085224`*^9}, {
   3.7129188497163873`*^9, 3.7129189339092026`*^9}, 3.7129886038589473`*^9, {
   3.7130106555682325`*^9, 3.713010660990543*^9}, {3.7130107470144634`*^9, 
   3.7130107487015595`*^9}, {3.713010792310054*^9, 3.7130107966053*^9}, 
   3.713010908232684*^9, 3.7130109462068567`*^9, {3.713011343735594*^9, 
   3.713011365093815*^9}, {3.7130114724149537`*^9, 3.713011476496187*^9}, {
   3.71301151657648*^9, 3.7130115832732944`*^9}, {3.713011735842021*^9, 
   3.7130117670218043`*^9}, {3.7130118802792826`*^9, 3.713011880703306*^9}, {
   3.749456891252185*^9, 3.7494568985556026`*^9}, {3.7494585402054996`*^9, 
   3.749458562012747*^9}},
 ExpressionUUID -> "3b27864f-189a-43f3-8a9c-586128a38bd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Exponentially decaying photo-excited region, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "exc"], "(", "z", ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "dark"], "+", 
     RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
      SuperscriptBox["e", 
       RowBox[{"-", "\[Alpha]z"}]]}]}]}], TraditionalForm]],
  ExpressionUUID -> "14fa3cbc-2b7c-43e6-9a21-61a3a52ce3b1"]
}], "Subsubsection",
 CellChangeTimes->{{3.713015638024213*^9, 3.7130156756333637`*^9}},
 ExpressionUUID -> "58c9d05b-9a69-449a-8f3e-9e4600977ad0"],

Cell["\<\
Set up equation for given wavelength \[Lambda]0 using penetration depth \
\[OpenCurlyDoubleQuote]dExcG\[CloseCurlyDoubleQuote], number of layers \
\[OpenCurlyDoubleQuote]NLayerG\[CloseCurlyDoubleQuote], and photoexcited \
permittivity \[Epsilon]ExcG.\
\>", "Text",
 CellChangeTimes->{{3.7129884972498493`*^9, 3.712988577363432*^9}, {
  3.7129886900838785`*^9, 3.7129886974202986`*^9}, {3.7130156922333136`*^9, 
  3.7130157289294124`*^9}, {3.7130157760181055`*^9, 3.713015781698431*^9}, {
  3.7130158257529507`*^9, 3.713015846353129*^9}, {3.748941353435237*^9, 
  3.7489413537542553`*^9}, {3.750093003209561*^9, 3.750093024200762*^9}},
 ExpressionUUID -> "1fc8a917-b593-41ab-88a9-fe1c4a440562"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]ExcTMMExp", "[", 
    RowBox[{
    "\[Epsilon]ExcG_", ",", "\[Lambda]0_", ",", "NLayerG_", ",", "dExcG_", 
     ",", "\[Epsilon]Dark_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalDelta]zG", "=", 
      RowBox[{"dSample", "/", "NLayerG"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"zLayerG", "=", 
      RowBox[{"zL", "[", 
       RowBox[{"\[CapitalDelta]zG", ",", "NLayerG"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]G", "=", 
      RowBox[{"\[Epsilon]ExcG", "-", "\[Epsilon]Dark"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]ListExcG", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Epsilon]Excz", "[", 
         RowBox[{
         "#", ",", "\[Epsilon]Dark", ",", "\[CapitalDelta]\[Epsilon]G", ",", 
          "dExcG"}], "]"}], "&"}], "/@", "zLayerG"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nListExcG", "=", 
      RowBox[{"Sqrt", "[", "\[Epsilon]ListExcG", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nListExcG", " ", "=", " ", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{"n0", ",", "nListExcG", ",", "nt"}], "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dListExcG", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"\[Infinity]", ",", 
        RowBox[{"repeat", "[", 
         RowBox[{"\[CapitalDelta]zG", ",", "NLayerG"}], "]"}], ",", 
        "\[Infinity]"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tj", "=", 
      FractionBox[
       RowBox[{"tstotal", "[", 
        RowBox[{
        "nListExcG", ",", "dListExcG", ",", "\[Theta]in", ",", "\[Lambda]0"}],
         "]"}], 
       RowBox[{"tstotal", "[", 
        RowBox[{
        "nListDark", ",", "dListDark", ",", "\[Theta]in", ",", "\[Lambda]0"}],
         "]"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", "tj", "]"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.712987680307123*^9, 3.712987685380413*^9}, {
   3.7129877635028815`*^9, 3.712987773892476*^9}, {3.712988459828709*^9, 
   3.7129884684282007`*^9}, {3.71298890253203*^9, 3.7129889035400877`*^9}, 
   3.7129889504207697`*^9, {3.7129890270371513`*^9, 3.7129890569508624`*^9}, {
   3.712991247489154*^9, 3.712991250072302*^9}, {3.712991385031021*^9, 
   3.712991397685745*^9}, 3.7129915427900443`*^9, {3.712991937647629*^9, 
   3.7129920630868034`*^9}, {3.7129922322304783`*^9, 
   3.7129922323744864`*^9}, {3.7129923556875396`*^9, 3.712992355903552*^9}, 
   3.712992528231408*^9, 3.7129938262246494`*^9, {3.7129944445290146`*^9, 
   3.7129944451300488`*^9}, {3.7129954554188337`*^9, 
   3.7129954555518417`*^9}, {3.7129954908168583`*^9, 3.712995491385891*^9}, {
   3.7130041270178213`*^9, 3.713004127536851*^9}, 3.7130149590283766`*^9, {
   3.71301508514759*^9, 3.7130150941241035`*^9}, {3.713015128283057*^9, 
   3.7130152061385107`*^9}, 3.713015241058508*^9, {3.7130153205400543`*^9, 
   3.713015321361101*^9}, {3.713015402690753*^9, 3.713015423786959*^9}, 
   3.7130155497231627`*^9, {3.7130157856426563`*^9, 3.713015790556937*^9}, 
   3.7494531648650475`*^9, {3.7494547063372145`*^9, 3.749454706674234*^9}, {
   3.7494549177223053`*^9, 3.7494549279938927`*^9}, {3.749455401865997*^9, 
   3.7494554032910786`*^9}, {3.7494559121091814`*^9, 
   3.7494559253829403`*^9}, {3.749456181195572*^9, 3.749456257546939*^9}, {
   3.7494563300670867`*^9, 3.7494563304601097`*^9}, {3.74945707911593*^9, 
   3.74945714537272*^9}, {3.74945768858879*^9, 3.749457716500386*^9}, 
   3.7494579818775654`*^9},
 ExpressionUUID -> "7e7453c9-5454-4ade-aa06-f113419b85b3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Estimate the refractive index of the photo-excited \
region", "Section"]], "Section",
 CellChangeTimes->{{3.7130055093768873`*^9, 3.7130055143991747`*^9}, 
   3.7130145251245584`*^9},ExpressionUUID->"f4a46388-b816-4887-a5c5-\
b713f218e260"],

Cell[TextData[{
 "We compare our five approaches; \n1) The short and long wavelength \
approximations, as well as the approximation found in Kuzel et al 2007.\n2) \
Assuming a homogeneous photo-excited region of thickness ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "p"], TraditionalForm]],
  ExpressionUUID -> "f6d7911e-c420-4bd5-bad3-9282ce31a250"],
 ".\n3) Assuming an exponentially decaying photoconductivity across the \
sample, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]\[Sigma]", "(", "z", ")"}], "=", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]\[Sigma]", "exc"], 
     SuperscriptBox["e", 
      RowBox[{"-", "\[Alpha]z"}]]}]}], TraditionalForm]],
  ExpressionUUID -> "b679b56c-55a6-47c9-b04e-4189a9d0124a"],
 ", which we divide into ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "L"], TraditionalForm]],
  ExpressionUUID -> "3fbbd4ed-9c9c-4189-b36b-1f6f7b08081f"],
 " layers.\n\nWe use these approaches to estimate \[CapitalDelta]\[Epsilon] \
for an exponentially decaying photo-excited region, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", "exc"], "(", "z", ")"}], "=", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "dark"], "+", 
     RowBox[{"\[CapitalDelta]\[Epsilon]", " ", 
      SuperscriptBox["e", 
       RowBox[{"-", "\[Alpha]z"}]]}]}]}], TraditionalForm]],
  ExpressionUUID -> "425003a1-3cf8-4f8c-91e3-f1dc1122207c"],
 "."
}], "Text",
 CellChangeTimes->{{3.7130047581599207`*^9, 3.713004769215553*^9}, {
  3.7130050062001076`*^9, 3.7130050697037396`*^9}, {3.7130051188795524`*^9, 
  3.7130052432966685`*^9}, {3.713008341250861*^9, 3.7130083710435658`*^9}, {
  3.7130142806235743`*^9, 3.7130145191442165`*^9}, {3.7335516971064525`*^9, 
  3.733551699262452*^9}, {3.733634308590438*^9, 3.7336343240929875`*^9}, {
  3.750091161168202*^9, 3.7500912035836277`*^9}},
 ExpressionUUID -> "24570857-348f-424d-a09b-490b445a02cc"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7499757935183854`*^9, 3.749975797181595*^9}, 
   3.749975859999188*^9}],

Cell[CellGroupData[{

Cell["Initialize lists", "Subsection",
 CellChangeTimes->{{3.7499825563371964`*^9, 3.749982560330425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lstlength", "=", 
    RowBox[{"Length", "[", "NSimList", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpLong2List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpShort2List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDev2List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDev2List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomoList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMRelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27RelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq49List", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq49RelDevList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.749973568436118*^9, 3.7499736816185913`*^9}, {
  3.749973837155488*^9, 3.7499738516033144`*^9}, {3.7499739224273653`*^9, 
  3.7499739690280304`*^9}, {3.749974034898798*^9, 3.7499740417951927`*^9}, {
  3.7499829199389935`*^9, 3.749982957283129*^9}, {3.7499830248429937`*^9, 
  3.749983045779191*^9}, {3.7499831188263693`*^9, 3.74998314611493*^9}, {
  3.749983252379008*^9, 3.7499832716031075`*^9}, {3.7499842274347777`*^9, 
  3.7499842284248343`*^9}, {3.750015536108532*^9, 3.7500155654682107`*^9}, {
  3.7500161453653793`*^9, 3.7500161781812563`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Estimate the refractive index at the surface of the exp. decaying photoexc. \
region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[CapitalDelta]n", 
      RowBox[{"(", "0", ")"}]}], "=", 
     SubscriptBox["\[CapitalDelta]n", "0"]}]}], TraditionalForm]], 
  "Subsubsection",
  ExpressionUUID -> "22d68182-8fd1-428f-82e6-05e96077fd9e"],
 ")"
}], "Subsection",
 CellChangeTimes->{{3.712984308311256*^9, 3.712984387377778*^9}},
 ExpressionUUID -> "1414beb2-374c-41cb-b972-974b2a5940ed"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Select", " ", "data", " ", "from", " ", "lists"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NSim", "=", 
      RowBox[{"NSimList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"zLayer", "=", 
      RowBox[{"zLayerList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]Layer", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]LayerList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nLayer", "=", 
      RowBox[{"nLayerList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]nLayer", "=", 
      RowBox[{"\[CapitalDelta]nLayerList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nListExc", "=", 
      RowBox[{"nListExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dListExc", "=", 
      RowBox[{"dListExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rExc", "=", 
      RowBox[{"rExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tExc", "=", 
      RowBox[{"tExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"RExc", "=", 
      RowBox[{"RExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TExc", "=", 
      RowBox[{"TExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dtExc", "=", 
      RowBox[{"dtExcList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tExcRegion", "=", 
      RowBox[{"tExcRegionList", "[", 
       RowBox[{"[", "m", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Use", " ", "long", " ", "and", " ", "short", " ", "wavelength", " ", 
        "limit"}], ",", 
       RowBox[{"assuming", 
        FormBox[
         RowBox[{" ", 
          SubscriptBox["d", "p"]}],
         TraditionalForm], 
        RowBox[{"<<", 
         RowBox[{"d", ":"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpLong", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]Long", "[", 
       RowBox[{"nt", ",", "dtExc", ",", "dp", ",", "\[Omega]"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpShort", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]Short", "[", 
       RowBox[{"nSample", ",", "dtExc", ",", "dp", ",", "\[Omega]"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDev", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExpLong", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDev", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExpShort", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Use", " ", "long", " ", "and", " ", "short", " ", "wavelength", " ", 
        "limit"}], ",", 
       RowBox[{
        RowBox[{"assuming", " ", 
         FormBox[
          SubscriptBox["d", "p"],
          TraditionalForm]}], " ", ">>", 
        RowBox[{
         RowBox[{"d", " ", 
          RowBox[{"(", 
           RowBox[{"homogeneous", " ", "excitation"}], ")"}]}], ":"}]}]}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpLong2", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]Long", "[", 
       RowBox[{"nt", ",", "dtExc", ",", "dSample", ",", "\[Omega]"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpShort2", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]Short", "[", 
       RowBox[{"nSample", ",", "dtExc", ",", "dSample", ",", "\[Omega]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExpLong2", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExpShort2", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Use", " ", 
        RowBox[{"Eq", ".", " ", "27"}], " ", "from", " ", "Kuzel", " ", "et", 
        " ", 
        RowBox[{"al", ".", " ", 
         RowBox[{"(", "2007", ")"}]}]}], ",", " ", 
       RowBox[{"assumes", " ", "dp", 
        RowBox[{"<<", "d"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27", "=", 
      RowBox[{"\[CapitalDelta]\[Epsilon]Eq27", "[", 
       RowBox[{"dtExc", ",", "dp", ",", "dSample", ",", "\[Omega]"}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27RelDev", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExpEq27", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\n", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Assume", " ", "homogeneous", " ", "excited", " ", "area", " ", "of", 
        " ", "thickness", 
        FormBox[
         RowBox[{" ", 
          SubscriptBox["d", "p"]}],
         TraditionalForm]}], ":"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"initguess", "=", "nExc"}], ";", "\[IndentingNewLine]", 
     RowBox[{"guess", " ", "=", " ", 
      RowBox[{"Parallelize", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"tExcRegion", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
            RowBox[{"nExcTMM", "[", 
             RowBox[{"nj", ",", 
              RowBox[{"\[Lambda]0", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"nj", ",", "initguess"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "->", "MachinePrecision"}], ",", 
           RowBox[{"MaxIterations", "\[Rule]", "100"}], ",", 
           RowBox[{"PrecisionGoal", "\[Rule]", "1000"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "\[Omega]points"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"nExcTMMHomo", "=", 
      RowBox[{"nj", "/.", "guess"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]ExcTMMHomo", "=", 
      SuperscriptBox["nExcTMMHomo", "2"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomo", "=", 
      RowBox[{"\[Epsilon]ExcTMMHomo", "-", "\[Epsilon]Sample"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExcTMMHomo", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Assume", " ", "exponentially", " ", "decaying", " ", "photoexcitation",
        " ", "represented", " ", "by", " ", "10", " ", 
       RowBox[{"layers", ":"}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"dExcG", "=", "dp"}], ";", "\[IndentingNewLine]", 
     RowBox[{"NLayerG", " ", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{"initguess", "=", "\[Epsilon]Exc"}], ";", "\[IndentingNewLine]", 
     RowBox[{"guess", " ", "=", " ", 
      RowBox[{"Parallelize", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"FindRoot", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"tExcRegion", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
            RowBox[{"\[Epsilon]ExcTMMExp", "[", 
             RowBox[{"\[Epsilon]G", ",", 
              RowBox[{"\[Lambda]0", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "NLayerG", ",", "dExcG", 
              ",", "\[Epsilon]Sample"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]G", ",", "initguess"}], "}"}], ",", 
           RowBox[{"WorkingPrecision", "\[Rule]", " ", "MachinePrecision"}], 
           ",", 
           RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "\[Omega]points"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[Epsilon]ExcTMMSol", "=", 
      RowBox[{"\[Epsilon]G", "/.", "guess"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMM", "=", 
      RowBox[{"\[Epsilon]ExcTMMSol", "-", "\[Epsilon]Sample"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "=", 
      RowBox[{"RelDev", "[", 
       RowBox[{
       "\[CapitalDelta]\[Epsilon]ExcTMM", ",", 
        "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Save", " ", "to", " ", "lists"}], "*)"}], "\n", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpLong"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpShort"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDevList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpLongRelDev"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDevList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpShortRelDev"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpLong2List", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpLong2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpShort2List", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpShort2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpLongRelDev2List", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpLongRelDev2"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpShortRelDev2List", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpShortRelDev2"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomoList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExcTMMHomo"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDevList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExcTMM"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMRelDevList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExcTMMRelDev"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27List", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpEq27"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[CapitalDelta]\[Epsilon]ExpEq27RelDevList", "[", 
       RowBox[{"[", "m", "]"}], "]"}], "=", 
      "\[CapitalDelta]\[Epsilon]ExpEq27RelDev"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Export", " ", 
       RowBox[{"data", ":", " ", 
        RowBox[{"uncomment", " ", "to", " ", "use"}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"paramFn", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{"\"\<dp\>\"", "<>", 
        RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
        RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", 
        "<>", 
        RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"paramFn2", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{"\"\<N\>\"", "<>", 
        RowBox[{"ToString", "[", "NLayerG", "]"}], "<>", "\"\<_dp\>\"", "<>", 
        RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
        RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", 
        "<>", 
        RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], ";"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\TMM_Exp_\>\"", "<>", "paramFn2", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExcTMM", ",", 
           "\[CapitalDelta]\[Epsilon]ExcTMMRelDev"}], "}"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\TMM_Homo_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExcTMMHomo", ",", 
           "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev"}], "}"}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\Short_strong_abs_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExpShort", ",", 
           "\[CapitalDelta]\[Epsilon]ExpShortRelDev"}], "}"}], "]"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\Long_strong_abs_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExpLong", ",", 
           "\[CapitalDelta]\[Epsilon]ExpLongRelDev"}], "}"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\Short_weak_abs_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExpShort2", ",", 
           "\[CapitalDelta]\[Epsilon]ExpShortRelDev2"}], "}"}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\Long_weak_abs_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExpLong2", ",", 
           "\[CapitalDelta]\[Epsilon]ExpLongRelDev2"}], "}"}], "]"}]}], "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Export", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\"\<Export\\\\Kuzel_Eq27_\>\"", "<>", "paramFn", "<>", 
          "\"\<.xls\>\""}], ")"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"{", 
          RowBox[{
          "\[Lambda]n", ",", "\[CapitalDelta]\[Epsilon]ExpEq27", ",", 
           "\[CapitalDelta]\[Epsilon]ExpEq27RelDev"}], "}"}], "]"}]}], "]"}], 
      ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"(*", 
      RowBox[{"Save", " ", "data", " ", "to", " ", "lists"}], "*)"}],
     FontSize->12], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "lstlength"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.714284866649662*^9, 3.7142848989667373`*^9}, {
   3.7142855253580956`*^9, 3.7142855260136647`*^9}, {3.714285766981163*^9, 
   3.714285816430087*^9}, 3.748942051868185*^9, 3.7489563833919015`*^9, 
   3.7490283895530148`*^9, {3.7492830150765095`*^9, 3.7492830173062162`*^9}, 
   3.7493636211978016`*^9, {3.7494490580451508`*^9, 3.749449060701303*^9}, {
   3.7494520252858677`*^9, 3.7494520258478994`*^9}, {3.7494522223121367`*^9, 
   3.749452277389287*^9}, 3.749452322242852*^9, {3.749456673131709*^9, 
   3.749456673555733*^9}, {3.749975892173028*^9, 3.749975924076853*^9}, {
   3.749975992698778*^9, 3.7499760056455183`*^9}, {3.749976057648493*^9, 
   3.7499760743024454`*^9}, {3.7499761797264752`*^9, 3.749976253518696*^9}, {
   3.7499763128160877`*^9, 3.7499763449119234`*^9}, 3.749976382423069*^9, {
   3.749982477059662*^9, 3.7499824821579533`*^9}, {3.749982517181957*^9, 
   3.749982527971574*^9}, {3.7499831714293776`*^9, 3.749983181228938*^9}, 
   3.749983237487156*^9, {3.7499833096062813`*^9, 3.7499833902698946`*^9}, {
   3.7499834255339117`*^9, 3.749983455501626*^9}, {3.7499841644571753`*^9, 
   3.7499841715165796`*^9}, {3.7499842177862263`*^9, 
   3.7499842325480704`*^9}, {3.7500155840392733`*^9, 
   3.7500157658636727`*^9}, {3.7500158067190094`*^9, 
   3.7500158210228276`*^9}, {3.7500160436555614`*^9, 
   3.7500161284154096`*^9}, {3.7500161870557632`*^9, 
   3.7500162338234386`*^9}, {3.7500906630437107`*^9, 3.750090678249581*^9}, {
   3.750093216732774*^9, 3.7500932323636675`*^9}},
 ExpressionUUID -> "afd9b2d3-02d2-4734-bdac-39bcac3b322f"],

Cell[CellGroupData[{

Cell["Export Lists (uncomment to use)", "Subsubsection",
 CellChangeTimes->{{3.749986113612661*^9, 3.749986118860961*^9}, {
  3.750093235008819*^9, 3.7500932394170713`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", "\"\<Export\\\\lambda_n.xls\>\"", ")"}], ",", 
      "\[Lambda]n"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\lambda_n_\>\"", "<>", "paramFn2", "<>", 
        "\"\<.xls\>\""}], ")"}], ",", "\[Lambda]n"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\NSim_List_\>\"", "<>", "paramFn2", "<>", 
        "\"\<.xls\>\""}], ")"}], ",", "NSimList"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\TMM_Exp_List_\>\"", "<>", "paramFn2", "<>", 
        "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExcTMMRelDevList"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\TMM_Homo_List_\>\"", "<>", "paramFn", "<>", 
        "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDevList"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\Short_strong_abs_List_\>\"", "<>", "paramFn", 
        "<>", "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExpShortRelDevList"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\Long_strong_abs_List_\>\"", "<>", "paramFn", 
        "<>", "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExpLongRelDevList"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\Short_weak_abs_List_\>\"", "<>", "paramFn", 
        "<>", "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExpShortRelDev2List"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<Export\\\\Lists\\\\Long_weak_abs_List_\>\"", "<>", "paramFn", 
        "<>", "\"\<.xls\>\""}], ")"}], ",", 
      "\[CapitalDelta]\[Epsilon]ExpLongRelDev2List"}], "]"}], ";"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.74998621937371*^9, 3.7499863302050495`*^9}, {
  3.7499863975189*^9, 3.7499864255985055`*^9}, {3.7499865702777805`*^9, 
  3.749986578973278*^9}, {3.749986660141921*^9, 3.7499867004382257`*^9}, {
  3.749987004342608*^9, 3.749987031030134*^9}, {3.7500506851122007`*^9, 
  3.750050685720235*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot test of approximations (uses last element of our lists)", \
"Subsubsection",
 CellChangeTimes->{{3.712989257322323*^9, 3.712989257827352*^9}, {
  3.712994248887824*^9, 3.7129942503919106`*^9}, {3.7490215748262343`*^9, 
  3.74902157527426*^9}, {3.7490222460116243`*^9, 3.74902224943482*^9}, {
  3.7500930549215183`*^9, 3.7500930619609213`*^9}},
 ExpressionUUID -> "c11e5b4b-6051-48ad-aa39-fb5967c7a7c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ALabels", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Re(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\),\
 \(guess\)] - \[CapitalDelta]\[Epsilon]\), \
\(\[CapitalDelta]\[Epsilon]\)]\))\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels2", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Im(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\),\
 \(guess\)] - \[CapitalDelta]\[Epsilon]\), \
\(\[CapitalDelta]\[Epsilon]\)]\))\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels3", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Abs(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\)\
, \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\[Epsilon]\)]\))\
\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels4", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Arg(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\)\
, \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\[Epsilon]\)]\))\
\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yrange", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", "0"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leg", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<TMM (N=10)\>\"", ",", "\"\<TMM Single layer\>\"", ",", 
     "\"\<Short (\!\(\*SubscriptBox[\(d\), \(p\)]\) << d)\>\"", ",", 
     "\"\<Long (\!\(\*SubscriptBox[\(d\), \(p\)]\) << d)\>\"", ",", 
     "\"\<Short (\!\(\*SubscriptBox[\(d\), \(p\)]\) >> d)\>\"", ",", 
     "\"\<Long (\!\(\*SubscriptBox[\(d\), \(p\)]\) >> d)\>\"", ",", 
     "\"\<Kuzel Eq. (27)\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"param", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(p\)]\)/d=\>\"", "<>", 
     RowBox[{"ToString", "[", "dRatio", "]"}], "<>", 
     "\"\<, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e\>\"", "<>", 
     RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", 
     "\"\<, \!\(\*SubscriptBox[\(N\), \(sim\)]\)=\>\"", "<>", 
     RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"paramFn", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"\"\<dp\>\"", "<>", 
     RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
     RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", "<>", 
     RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plt1", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Re", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}],
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Re", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Re", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpEq27RelDev", "]"}]}],
         "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", "ALabels"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
      "\"\<Re(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \(exc\)]\)), \
\>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{"leg", ",", "Automatic"}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt2", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Im", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}],
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Im", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Im", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpEq27RelDev", "]"}]}],
         "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", "ALabels2"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
      "\"\<Im(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \(exc\)]\)), \
\>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt3", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}],
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpEq27RelDev", "]"}]}], "}"}],
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", "ALabels3"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
      "\"\<Abs(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \(exc\)]\)), \
\>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", "5"]}], "}"}], ",", "yrange"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt4", "=", 
  RowBox[{"ListLogLinearPlot", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}],
         "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}], "}"}],
        "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], 
        "}"}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]n", ",", 
         RowBox[{
         "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpEq27RelDev", "]"}]}], "}"}],
        "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", "ALabels4"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
      "\"\<Arg(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \(exc\)]\)), \
\>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", "5"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.5"}], ",", "3.5"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"AxesOrigin", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]], ",", 
       RowBox[{"-", "3.5"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_Re_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt1"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_Im_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt2"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_abs_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt3"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_arg_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt4"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.712987680307123*^9, 3.712987685380413*^9}, {
   3.7129877635028815`*^9, 3.712987773892476*^9}, {3.712988459828709*^9, 
   3.7129884684282007`*^9}, {3.712988771479534*^9, 3.7129888407904987`*^9}, 
   3.712988925467342*^9, {3.7129892352860627`*^9, 3.712989246389698*^9}, {
   3.712989307078169*^9, 3.712989314341584*^9}, {3.712990861993105*^9, 
   3.712990862729147*^9}, {3.7129940483703556`*^9, 3.7129940509435024`*^9}, {
   3.712994095394045*^9, 3.71299419356966*^9}, {3.7129942530200605`*^9, 
   3.71299426122653*^9}, {3.7129943287133904`*^9, 3.71299441403327*^9}, {
   3.71299656659639*^9, 3.7129965725337296`*^9}, {3.7130166524862366`*^9, 
   3.7130166769596367`*^9}, {3.7130169354884233`*^9, 
   3.7130169363754745`*^9}, {3.7130170120558033`*^9, 
   3.7130170188641925`*^9}, {3.7130170561063223`*^9, 
   3.7130171317096467`*^9}, {3.713018588712983*^9, 3.713018726372856*^9}, {
   3.713018834169022*^9, 3.7130188367691708`*^9}, 3.7130201548135586`*^9, {
   3.713025521699527*^9, 3.7130255812119308`*^9}, {3.7130257362327976`*^9, 
   3.7130257674785843`*^9}, {3.7130779094713078`*^9, 
   3.7130779412376595`*^9}, {3.713078033537301*^9, 3.7130780901579623`*^9}, {
   3.7130907345252233`*^9, 3.7130909001992235`*^9}, {3.7130909454922233`*^9, 
   3.713090960171223*^9}, {3.7130909996284666`*^9, 3.713091000980142*^9}, {
   3.7130912211811876`*^9, 3.7130912244648285`*^9}, {3.7130913701125813`*^9, 
   3.7130913814328446`*^9}, {3.7135043726163025`*^9, 3.713504387206137*^9}, {
   3.713504507983045*^9, 3.713504508505075*^9}, {3.7135063965480647`*^9, 
   3.7135064285528955`*^9}, {3.713506461097757*^9, 3.713506470313284*^9}, {
   3.7135065113766327`*^9, 3.7135066022318296`*^9}, {3.7135084261796293`*^9, 
   3.7135084354922295`*^9}, {3.713508485428429*^9, 3.7135085028806295`*^9}, {
   3.7135982539538794`*^9, 3.7135982546959534`*^9}, {3.7142858667426453`*^9, 
   3.7142859333583937`*^9}, {3.714285980710697*^9, 3.7142860044738226`*^9}, 
   3.733552718480076*^9, {3.7335527971289396`*^9, 3.733552808270054*^9}, {
   3.7489426728697042`*^9, 3.7489427188293333`*^9}, {3.748943097261978*^9, 
   3.7489431911013455`*^9}, 3.7489432619583983`*^9, {3.7489455854482946`*^9, 
   3.748945608288601*^9}, {3.7489459699302855`*^9, 3.748945977456716*^9}, {
   3.7489531314048986`*^9, 3.7489531376302547`*^9}, {3.748954828174948*^9, 
   3.7489548351643476`*^9}, {3.7489549281276655`*^9, 3.74895494395057*^9}, {
   3.7489557080632753`*^9, 3.748955711614478*^9}, {3.749021600916727*^9, 
   3.7490216652174044`*^9}, {3.7490218886051817`*^9, 3.749021891303336*^9}, {
   3.749022506917547*^9, 3.7490225254606075`*^9}, {3.7490225692761135`*^9, 
   3.7490225784216366`*^9}, {3.7490228615978336`*^9, 3.749022880925939*^9}, {
   3.749023144238*^9, 3.749023170798519*^9}, {3.7490233000379105`*^9, 
   3.7490233053662157`*^9}, {3.7490233820146*^9, 3.7490233997176123`*^9}, {
   3.749023866716323*^9, 3.749023932182068*^9}, {3.749024056693189*^9, 
   3.7490240842217636`*^9}, {3.749025300695342*^9, 3.74902532880695*^9}, {
   3.749025471103089*^9, 3.749025473446223*^9}, {3.7490259292692947`*^9, 
   3.749025930484364*^9}, {3.7490263655272465`*^9, 3.7490263689124403`*^9}, {
   3.749191800013799*^9, 3.749191861881298*^9}, {3.749191992643609*^9, 
   3.749192001720869*^9}, {3.749192982317331*^9, 3.7491930284855824`*^9}, {
   3.7491931720383215`*^9, 3.749193204696768*^9}, {3.7491933533442206`*^9, 
   3.7491934105085416`*^9}, {3.7491934443142204`*^9, 3.749193459544971*^9}, {
   3.7491935009035697`*^9, 3.749193537232089*^9}, {3.7491938605452375`*^9, 
   3.7491938782191715`*^9}, {3.7491940001978264`*^9, 
   3.7491940031858892`*^9}, {3.7491992367623234`*^9, 3.749199262950595*^9}, {
   3.7492027817051287`*^9, 3.7492028223811255`*^9}, {3.749204268120925*^9, 
   3.7492043084456396`*^9}, {3.7492758480919347`*^9, 
   3.7492759904620576`*^9}, {3.749276080607541*^9, 3.749276095446616*^9}, {
   3.7492762683269925`*^9, 3.7492762750491133`*^9}, {3.749276955291911*^9, 
   3.7492769597642436`*^9}, {3.7494499667421255`*^9, 
   3.7494499831790657`*^9}, {3.749452288146902*^9, 3.7494522918351135`*^9}, {
   3.749452659670152*^9, 3.7494526751710386`*^9}, {3.749455904064721*^9, 
   3.7494559094880314`*^9}, {3.74945642837871*^9, 3.749456459810508*^9}, {
   3.749456539484065*^9, 3.749456567750682*^9}, {3.74945663346844*^9, 
   3.749456636132593*^9}, {3.749458129767024*^9, 3.7494581535103817`*^9}, {
   3.749458267229886*^9, 3.7494582712211146`*^9}, {3.7494583680786543`*^9, 
   3.7494583715888553`*^9}, {3.7494588851592298`*^9, 
   3.7494588852402344`*^9}, {3.749458927398646*^9, 3.74945892746865*^9}, {
   3.749467556863223*^9, 3.7494675575892644`*^9}, {3.7499842186062727`*^9, 
   3.7499842202063646`*^9}, {3.750015856015829*^9, 3.7500160287667103`*^9}, {
   3.750050686959306*^9, 3.750050695732808*^9}, {3.7500907198979626`*^9, 
   3.7500907384920263`*^9}, {3.7500933708575892`*^9, 3.750093381333188*^9}},
 ExpressionUUID -> "128b1679-3094-43e8-a12a-fbcbecd12633"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1Hs0lHkYwPFXTeM27vdxScM0mthlQ0I9VkvUqmU2l1jkqNXKSpG8P2Nm
6KSQ2TVJLbmU1io2Ssm2MqpjW6od273sKpdQmORWbLXP/DFnzud8f8/zzh/v
/JbEJYdsW0BRVDx+VN+VH6XH86os5a7itylHLAg0hq6wXdDPlrtSGkUBbALX
6h/8nGGvckUx15LAfQbtNLHNAu1butyKwGCkdVNCjTnO7w1PsCYwe17u+WzY
DN2vNmRDQEMrvj2Mr3KoW7MtAYut6gF/JZrivFD5jEOAf/nMHf96E7T0lphL
wFtv4+ar48bojNRKBwJB2yeeujmrfJNR7EgguvVIXH2KEe7TbXzlTCDZ2GPE
/oIhOsS3aiUBceLT5LIpA/SGo5GeBIquZc0YuaMpmbH5OgKnLDjC/HR97Ml7
WyMJfPs8T525Ww97/O0ZdL6023h6Sgf7hdzxtQTqV5tzBtJZ2LV4MQICilfR
n96d08Ku07FITODN8dPe14Sa2Hm/hLYSMA4YDWykNLDHL8ljZcLKmc/CKnOY
2J0Xr0jOhIjqjHgpcxH2SK+vzYRAQuQpWYcWos96TIqEUE6pi5JYC9BL87cu
E0H7r0EFUVJKzvZp2p+6SQwdLQ4rSuw/tLmKZX73S0SgbXopKI0/38YWXy/K
XiyBr3avTRA4v21j+3wIpFNzofiOItvFfRodmi8fKYAn/OgTet5v8Ly3rmNw
IazWfZj8NGccuwnvpXUh/NExUV0iHW5jU1PcfYWHIVjEeiIo7cPze94NKAvg
UvJGG9uNj9Hl05WCAihuVzdw6epsY8uDKvwP5cOwdfFyve4SnF8kZQzmgQ3N
8R97cAPYcn6zu00e/Nf11OOD4AGwKZagL+wg7HESDPnaPAe2OCSn3zcXXqV6
nD9gOIT9k7PH/XIh5ndrYSdzDOdXRs05YZeo2ecKJ4Dt0/VlnvkBqOGmatam
T2H/LviHv3Ng658vxjtTZrE37zOzk4BVUsS90cQ5cBV7JbIds+CR/q0W3e3v
wZXaEzI5TCBwS8Umc2fKx1Xcm71+nAZeXbjvsno19NvJ5WU0MD4YuHnyF/rg
+xj7ooiG55u6eBtqGNgtczyraWir2s+Osmeimy+uv0LDicnVOklV6mj19AkF
DbTf7EehjSZarSmtn4bwkoY3haVa6B7b9tc0uI/sGKwwZ+F+mTJnngYjL7tH
DcU6aKHv8oUEXhf0dLYb6qFNPeM08X1VdkaPrNNHMxzXsAiEHuM9SmEa4L46
RpYBAb/P9wfP3UBTysIYfQIrXj7rzM4xxM5VKowJcGSrv9D2NULLrouNCBh4
/9Qqo4zR2ZtrTAlQgzPuVm1oKr+3D7vysKChWmiCXecoE++Hf9wbljl5m6K3
d/NNCNzqZZ26OIemqho78L64cnCH1ZoWM+yma92x17p0FHekm2Nfz+zAfcee
cPQ2uVtgl1yMwufl5ogOPpxSeSaBgf/3NMcetdgLbHT16Z5FBOLve5DhFEuc
fxhxCPcJsoqndjlbYe+62TRGgy/vTdK7cZWVYXOBBFwUG4ck9dZ4vuFyMHbb
jLOxWjttsDv8WLaEgC5H40kRfzG6RtavQ+B9Z7zAcgRNWTPs8T6ZaYl90S2w
RYsi9c0IJOnq2ZleUHk6Txd/32Bca8wWwyU4f/B9XAcNUc2JZeUpKrfUdk8Q
uKvNftynQFO1jtW/0bAh9qYJz5mDXeQ3ehLv06a9IYlSlUcVs80EVmlypefG
VY6zqOvNhMZv7nZNBtnh/JreiLFMcDgv0fCoV3m+N96Hhkqms18myx4deLj7
xD4wi/xXIk9Ei9tu35OlgfRcwVVGl6q77YooEwKT4TUfwOdiH0i6oU6DMHxk
5eFDXB+2z7C03FAC03Ulqd3Dqv5siL+Thp1q/o0mAUvRg8p3ijQY2Dw1FlGD
pua+h1IRRJ45yS9n8rDrza3S3g3/A2i9nTY=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1Hs0lGkcB/BRGoQRhtwVoqbLjjqkwjvpsjpFZbYUMXJ0kSRiHbXTJLW6
qFnPkCJJ2pwuNLlUSv1G22pDzKTIJYNKJFrzDm2S2Z8/5sz5nO93fs/zPmfe
Z2Z4TMCOSQwGIwI/E9+XNeILp/KtZTRUmf/xksCdzYtmTHpnJaPtHY9J0E+K
mq4lOaE1bsvPo19rH5w/tMNSRlPe4lz0h2Dbst2FFthPfVCA/loiW9rZOx3n
dXy/idadGlEVyJmwl2852nK7jm9DlDl6oEKG5ty/Ub+6yExGK8Vb6tGeRv6b
Hg+y0YKoLrTfzqE2Ny5aI33/GR36KCO8KNZURue1NJg1Eohhe/Q5lZrIaJGx
0UR+JKot5qLaGHP5Xb1XBMiTwyOm7mjYHTLRL7B0EJ5OnIbzw5sK5QR2dZ3S
YcYZ4f5fnn6C+Wmxgj2sNsR59xvi3xIo8rJweJ9ogP0v/Zs7CMj7Q39qHJ2K
8yc7z2whoLrwp+cToR46U+WkIMD2/bzmDkMX97tOsaSawOKRhYGXU5iYV75g
3yOw9WpShJg5Bderb7qXT+BQgCz28MnJ2A/dsyyFwCWGjijaYJKMFtw+wA0k
UFXsl7ZNzEA73ou1IFBdMXtRltM40Mrc1EBFOuib3/VL4HwHOu+iOJqVDhvi
Vuzmc/8DWqB/NHFOOmTWy4+6ug9DD0zh7GlOg1ZOaK6Rpwp6KGZc/tgp8GI1
x7SlDAJtr/wrIY7As+qhq1niXuwXP9tz8iRsFBm08nO6wYoRFq/6+wh1N8bf
boZ/C7DCPhwckOdSmVU6xq61NWDY6fxRdSCT6rXNnGukyAK5xprNn3sI7A46
rB5oekp9s9c95xhSAGO1bR7j/CZq7EvQ5oyn5XBgPv+jj10XNTa9UrJuOUB/
vEfJ7yYfqXHllevMfVUgqLQV1jAHqPFds5gBCVXQn6zllCocosYfrnPuWiiD
wlnxetcT1dSYsrhr/oKHsP15z2BN7FdqTAwrPd3KwCZ666vPUaPU6PpIu7fZ
N+HNtLoK1s4f1KhmR/u67iuwJihvvQWXwVNrKrJoVQ643NriM6dIi6cC78Zw
9TnQHjd2W8qZzFNpgkXL0zKga32ty9pCbcylK7RjJAD5x6y2OTF5KpGe6sEQ
gVzayzA6X4dHU9c2KoDAwVVfNUI7PR5tz3IzkxLYkiVVnc2ZyqPBUxh6m4B7
X+SHPAsD7Bc606UETJc5vpFmGmJutWKkgsC/ae01VSZG6IWGqThv15ea0L6f
p/HoPP1q8pTA5vMub2KZxjxa1Hyt8hmBVcuPbRx9igZufmAtgUWfOmuOppjw
aGWYRWUdAQeJ10p9H1N0kqq6noCxZ/YjCYPNowXiUwENBBgfRtxtgD3x+/2N
+H58OcOXXhWa4XpLO0LQb92lc+Z7mmNfy6cO/+91SoOC8lG0aMgGMH94ItLG
u2I69itMA/F9vO5anVmdaIH5tecj6POtDkbr3S0xT2uxQKemiE40q9HU4tdc
3E/CvHatsFIrPK9DG080EYh47XGoN9Ya9ztPehb7/MOZ6v1cG+wvHP7RRsDH
RRX9bRAtStlQjufhKvf/mFxki/NHdya2E5iRdDNs6l47fJ5P2W64P5aDbivh
2ON8/XedeD/8qIngW/ehRQ2pIXheIxVhPQr+DMyl4V74fNEsI0fz0glns6Qv
8L4LfyQIMpmJ82xzynoIbLsXdfFS7ISXeR8/R6BR36qlW44WHD+v6CawNuwf
MxeuA+ZLnExK8D4t+zUgSozOOxfqXExgid4s8e1BtP3poJDteP+GNNbSfo7Y
v5LbH0lgdkmyrkcRWpBYUqAhcJnJXfWbgRO6uH52sgSmB3cky6LQyvxNnqwM
EN9Oe6xdi84rVXv4EWBqL/vuy5nFozWL5KlsCQi39C0+cxItEEr4C9Jh+FZW
vKJ3In+pv/IBgb1aq++Y+Trj+vuCzUcl8H6TemBrIZrKcX7Vmg7BN65wLjFd
sP/LUeXzDPgftSlalQ==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVjXs01PkfxqfWb9xN7uOSyxhkduXaROH9yV2W1NhqqpUyu6rJumyysUzS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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVx3s41PkewPEhDcZlGreGXMaYMTUnjwkxFc03SbYWy3SZZIXHLpI0LrlF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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzXs4VHkYB/BRdlyajGEy7sxFNJvNJVKrnV9Kq4vrWOmGrKxCViuttqFS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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV0n001FkYB/AhO95fG68xaYwwRVPWGEVzk6QVs7FrU9YOqdgJKbLUEDrb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         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzH0803sfx/GpNbcZNrexmGkOxzkkM3f9vpyLSIhVFC1ER4c9hCQrSY7U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         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.004405237647887406}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.004405237647887406}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.2649681992812967}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.2649681992812967}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.004405237647887406}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.004405237647887406}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.2649681992812967}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.2649681992812967}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.02030133469565949}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.02030133469565949}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.08614546028107305}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.08614546028107305}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.02030133469565949}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.02030133469565949}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.08614546028107305}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.08614546028107305}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 1.2618036838219078`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 1.2618036838219078`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 1.2618035945839798`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 1.2618035945839798`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 1.2618036838219078`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 1.2618036838219078`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 1.2618035945839798`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 1.2618035945839798`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.020315598096571685`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.020315598096571685`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.2722195183078152}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.2722195183078152}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.020315598096571685`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.020315598096571685`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.2722195183078152}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.2722195183078152}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.434549079044523}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.434549079044523}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4688120550641036}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4688120550641036}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.434549079044523}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.434549079044523}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4688120550641036}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4688120550641036}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.7550788995241429}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7550788995241429}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7550794999738353}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7550794999738353}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.7550788995241429}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7550788995241429}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7550794999738353}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7550794999738353}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.002037273167490963}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.002037273167490963}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.08941134684908282}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.08941134684908282}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.002037273167490963}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.002037273167490963}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.08941134684908282}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {11.512925464970229`, 
               0.08941134684908282}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["\"TMM (N=10)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.2649681992812967}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.2649681992812967}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"TMM Single layer\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.08614546028107305}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.08614546028107305}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 1.2618035945839798`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 1.2618035945839798`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.2722195183078152}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.2722195183078152}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.4688120550641036}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.4688120550641036}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.7550794999738353}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.7550794999738353}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"Kuzel Eq. (27)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.08941134684908282}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.08941134684908282}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.907755278982137, -1.5}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-1.5, 1.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-1.5, 1.5}}], PlotRangeClipping -> False, 
     ImagePadding -> {{All, 115}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Re(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.907755278982137, -1.5}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Re(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-1.5, 1.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-1.5, 1.5}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"TMM (N=10)\"", "\"TMM Single layer\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Kuzel Eq. (27)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845526053762`*^9, 
   3.7499858106913347`*^9, 3.749998599556816*^9, 3.750000394148461*^9, 
   3.7500012213027716`*^9, 3.7500016590698104`*^9, 3.7500132984465446`*^9, 
   3.7500163232665544`*^9, 3.7500455203707943`*^9, 3.750050816141695*^9, 
   3.7500514042453327`*^9, 3.750064671267163*^9, 3.750067488186281*^9, 
   3.750067738436595*^9, 3.7500689448635983`*^9, 3.7500692959076767`*^9, 
   3.750069589036443*^9, 3.7500701503865504`*^9, 3.7500704316226363`*^9, 
   3.750070590883745*^9, 3.7500707928993*^9, 3.750071088593213*^9, 
   3.7500715141175513`*^9, 3.750071707946638*^9, 3.750074994154887*^9, 
   3.750075098663865*^9, 3.7500751570722055`*^9, 3.750075375287687*^9, 
   3.750077126867486*^9, 3.7500772311994534`*^9, 3.75008846010071*^9, 
   3.750090622182374*^9, 3.750091019957125*^9, 3.750091340374452*^9, 
   3.7500914975034394`*^9, 3.750091966124243*^9, 3.7500922434521055`*^9, 
   3.7500923381585217`*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwd0ns41FkcBvCfmmbQNINxv+0wIzWxRiLLzByRW5ZEbpGGpiJJpEQ7Lqmt
pKZ1ySWVSuvJklsXas0Znh61wxYpRBe1LiMhEsXW7jn9cZ7zfJ73Pc9zvs85
JpFxfjsWEQQhQgvvpf9JirIuG8gIIt0jmfgqqA20YS76Rx+Z8PNOUgItVd2/
J7Ox0wvcVZaAZ6QUy6kdejhPKw9UAUOhRjejynWRnTarHKOBuTqZw4BCB1lY
5x6hAZRVRc1BHGymF5+lDfQiKB6PY7SRZQFBFfqA01DxyK1KC7k02IbOBDy6
T4B0QhN54Hh1EAt475zqt+ViE39Dd3MQ3pQXWRXPQFYrdDOyAHGa9qPseg1k
BeT3cEF6TH9cyYw6sn3R1uA1IKcldZZhh91h83HAHlzVMxWfSlJD7hUl7eCD
XW+yKOQEOjJX5e6CEzgl6dT8NLMM2bDbl+oKqvi6poNJVDy/2zzcADrGwq26
5lWRBc4rj/iC6aJrvBaxCnKZ8qDqZqDp8d6zllBGjnRcwwkGa2dXB5VmkvH8
vd6KMBBSliySkJcgj/ie9IoAh/1k8aknFyNPrpVniMBFgpIWS12ErNd1KzIa
NN/wzg6TEMhNUa8SdoPWxhU2BexvkEi3WvXIeB9Yqn3b+wBnARLEF2gRdAj4
JrhE+XM/ozzY5A5DDPIfdRyxtvuETJqg6B8EfZzwC3TeNOqfk90LiQF8Wk9c
f+YEcg649mQbeNA6VVYgUSBzK0IP+YJNadQ+//NvkX117WdtwO04H2Omz3Ps
BMMrXJjfTFG3bpMjiw5q5XhChVH+KnpnAfLnGy55ftA4xdRtvPs+IIjiF0MN
YfDftn77b/7dyCtMhLQIuN/Sf8TZ+A3yYLWDRTgcS7Sv+1VjBJlISdkUDrf9
aSSWk8eRrTkpWdvhWIYS+7h4Ctm9KkR/Nyw3S1S5njSDzK9/2bIXRvw1PCGP
n0M+7Ogs2AsNY0Oevo+ZRy6ypYmjYa9aeyNt51fk3Trvrm6HnlsubdTlEk4E
8SSuZ/VWaF4Z7LyySgm5W7UoNwCSvqnbOnAWI4tOq6v5wjcb28y9yknIiRsm
13hAePmofhibjKzZYJbqDC985C+LvUxBVpYbX+DBFNe5/8TGKsgK6utQOxhc
UDN95rwqcqEVqLGGdqPRQ5d0qcilJ8bYFpDhyOqtyV+GzLydl7Mcfsh+IW/W
oCPLotgsU7hrUh4+6q6GTGSWFBvBwELz3niyOvJAolOeDnRdd3TT/H1sWXvR
Kwa0eTcgP5Kpgez0JAXQoWkuf/1SZwZ2AOWYKlTnFTflEpq4b/uskgSJoVk7
Q4idrndm5yI4edq/pkyshU1zef9F+tKuZqUlTxu7nAU/S9tfU6/emscmig1C
JqT3TkQbChp1cN7/87op6XXr1vzWJF2cC8+2T0oL+0zpG+30sE0SScPS45lp
J3pmvntcdGVAcMDihZKwXh+f17F6MCcVPbM/rIg3wDmPutAv9U/Nn9nHNcT3
t+TeJUNn8+nYLxPYssKBUxRg3eEzklFlhPu2hkwyZCb/IVTdY4wdfe7BgIBm
qtyXw/kBuzl1/5D0q1zkbzD63T3XHs8JZhuFw53+TGymKOu6NJZGZ2nXf/dv
T49+EAxFNm3bomGCLKyk2WrCsDsxJRfjsWuont6rQNdS/edvO7BlFtM0Hegl
fKhlzjXFeWdaqglouXnQL0aCfZblxWaDn1TMJNUT2A/1S7J5oHZrV9tHbxZ+
/6fUaD5YUZehbF+FLcw9BDmwlMx1/YXKxv8n0KnFBeqEvsqQxWC35DKUA6Gk
OltKasNuGPT4cT0gkxwXPDhmyLrqESNcKA4eXXv6JHZkzbBDGPhUWZDYqcD+
ABqdzeAeJbdaLY/lyNM5gZoBcDBgZjykHPvs6gaGHwituMK5SDZH5ptnakXC
/wFZnmt7
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwd03s41FkYB/AfMS7JGLfcm8aIptTIk9Tweye5dUGZ7sRUbiWPppQlkxG7
qWR2kxVSY7PZ1GSU2tWm36BV6DKzRSItlVCh5FIq9pz+OM85n+f7vu8f5zxn
5rb44EhNgiAi0MK7bFKaf7TYWomOKs07N8iK9a5MzZdW2KFvzZVkrbzlfBL7
u5nJG+rIZq1k5w+Rltju2p53yO4Q28qYUgvsrILBJnLsinJJZ+907JTSZhWp
qx9Rs4Hz3avc4TFpuVXH/2GsOfalyu2tJOevsge+cjPsgrGIDtKDHrju1oAp
dodHRRcZEPWhfSH3u22i9LrJsOqT2+QiE2wepL4h403d+9hXjbErDa37SUls
e/zpYQaypCjy4BB5ovbgqIkbNrGMbfuVPGfJEh9LNMJ5JkvzMxnddVSHtoeO
83lrVM/JY1K16cjwNOyhkY4vpNzTgvUq0QBZVmAhMAHV27D5j8b1kYV16kxb
GMr/3aNWrIescPbVtwdT/3fLKwhdZD5PODELFo0u2CBLpyHv5qbXcGBTSVKE
lKaN65VJ8+bBgWCl6OCRKcidjJydXDhD6KTGGWgiZ+789ysXai4HZIVKCWTd
pXIDF6ivcnLNY09Q6Ll22T5wgqnm1wP2cb4gS/JL4Ru5es+yGAH3E3Kn2jrD
hsp9oDrk4jaCfPesqMQd2jhhRXSPIYqQBC4d4IkoT8Mn8e3pAyjPLVs5P4a6
U/+hJE/ai/Ib9xtVybAm1aBNUPgC5Up9+3f74Xp8oB0z8ClFyF52q8tOUrk1
OgyXpkaKMIpcfMGvnOq1zZ1DV+dRROdlXvLha5RdMsu3v+U2EKrShcKGKupr
U7v7hKAFiNVpf0TfraL2Ogt6vOy6gPjB8Wm68xXqbYL7lZ+Me2CSGu5JKyqm
wm/aihtp/UAQj6PnsdZSb9M02IfFH2BiRsKYZE4RlDok6F1IHAZCKTVdfKoM
tja8HmgUjaH5ha0kWwE2cZsev4sdB4LboPuaWQ6tRveqDKO+AcFPCV3vXQbL
N58NsuASfEKpER6tLgHHSxu9Zss1+IRwX139LBloTTAWLuFM4RPE54xB7Xzo
CmpyXFmqheo3ZusdygGqOMMqlE3jT06+Lr9/ORuKPnpOiyvW4ROSaIbrhkxI
9hmbFNvpofqiT67702FjnmIou1AfzRMJqgSp4Na3o/ushQEyNHNDksCEZ9+q
yJ2GvCVG/0wCvM961lhjTEcuOu/2eDdEDzaG9fkZIfO8E7JiYf0px1YRjYHs
fXGuLAp8lmasGb+NPUtd+es2cH3T2Xgo3Ri5YIFnWRiwcjy9p3qZILPqz/ps
AoZHQXUOYYrslcLrWQtE96ibDYU9d2+T5xoYPC5QlIjNkN8VVpSsgg43xWxn
D3Pkki0v8/3g3n8G566NYytI78pl8HfmDhuyajryqu4gZz5ccKnPrU+04OP/
N3B5CZxqY9GD3CyRW38sFrjB4fTUzCfD2Kvr5BJX2Df3mYbwqhUyt4FbOBci
mt0P9IqskX/mFofOBsHB3OHdXBvkzuv5m5ng5TgU93kAm6jOW+8ELqrAnjS5
LbJwfIWVCTCTLgr1d9kh83/p32IFhizdthOcGbj/nwwZA741Rgis+7AlfjaV
02G0SvhaLWAiK2v9GYYQZ0i3N7+K3fmQxTeC7m3V4ZuNZ+L6rqjt2lTon7Gn
z4iwd7+EIS48mmr19IUKW2m8MnMKtVJ418yRy0Jmhkf3sqC2cn9wrBRb8epr
DBsW6zlIywewLXz2uXpCxZZHTR8D7JGNRh/0LAGnK2m67nLs99V0XwdKRuP6
pBiwkW9ac7J9qOkhz9OUsdhkTl2RgJKWZ93SasL2EC9q4QNNi/fFn+OA7yO0
ZwGXEm/sW3T8CDZHUzd4M4xcyktQ92JLVhgaWsIuDd8KM/9ZuP/Epbhg6tW6
4f5NpdhOx2bqBEFI2W+cMzRH7Avn48Kp/wGVrHq5
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVjHs81fcfx0+N43Y6x+U47qbj2MmRORKdhb0/kdsaynlkSEh08jO3pkSO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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8BiV4Tkr1m9v7FWMyAC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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVjXs81fcfx78ax+3kuBwn9x3HsZNT5pjR+bn83p8dua2hnF+NkhDJDPGr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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzntYk2UDBvAXXQMEOcthcphjAs5PGSEDEXieZiBGnFycgnAhqYUEIxRR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         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8Dixt5l3+W9v7FWMyAC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         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.002207523497332886}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.002207523497332886}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4344538592396512}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4344538592396512}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.002207523497332886}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.002207523497332886}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4344538592396512}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4344538592396512}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.001918232683806309}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.001918232683806309}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.25889707627081626`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.25889707627081626`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.001918232683806309}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.001918232683806309}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.25889707627081626`}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.25889707627081626`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.6576865858911831}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.6576865858911831}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.6925085269549359}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.6925085269549359}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.6576865858911831}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.6576865858911831}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.6925085269549359}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.6925085269549359}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.0018472195562159403`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.0018472195562159403`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.10273362520617979`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.10273362520617979`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.0018472195562159403`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.0018472195562159403`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.10273362520617979`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.10273362520617979`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.1644216464727957}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.1644216464727957}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.4959160570794083}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.4959160570794083}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.1644216464727957}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.1644216464727957}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.4959160570794083}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.4959160570794083}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.0004618048890540072}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.0004618048890540072}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.2993248131367484}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.2993248131367484}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.0004618048890540072}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.0004618048890540072}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.2993248131367484}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.2993248131367484}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.0018816837971472376`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.0018816837971472376`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.08334033251325036}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.08334033251325036}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.0018816837971472376`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.0018816837971472376`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.08334033251325036}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.08334033251325036}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["\"TMM (N=10)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.4344538592396512}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.4344538592396512}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"TMM Single layer\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.25889707627081626`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.25889707627081626`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.6925085269549359}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.6925085269549359}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.10273362520617979`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.10273362520617979`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.4959160570794083}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.4959160570794083}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.2993248131367484}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.2993248131367484}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"Kuzel Eq. (27)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.08334033251325036}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.08334033251325036}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.907755278982137, -1.5}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-1.5, 1.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-1.5, 1.5}}], PlotRangeClipping -> False, 
     ImagePadding -> {{All, 115}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Im(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.907755278982137, -1.5}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Im(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-1.5, 1.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-1.5, 1.5}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"TMM (N=10)\"", "\"TMM Single layer\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Kuzel Eq. (27)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845526053762`*^9, 
   3.7499858106913347`*^9, 3.749998599556816*^9, 3.750000394148461*^9, 
   3.7500012213027716`*^9, 3.7500016590698104`*^9, 3.7500132984465446`*^9, 
   3.7500163232665544`*^9, 3.7500455203707943`*^9, 3.750050816141695*^9, 
   3.7500514042453327`*^9, 3.750064671267163*^9, 3.750067488186281*^9, 
   3.750067738436595*^9, 3.7500689448635983`*^9, 3.7500692959076767`*^9, 
   3.750069589036443*^9, 3.7500701503865504`*^9, 3.7500704316226363`*^9, 
   3.750070590883745*^9, 3.7500707928993*^9, 3.750071088593213*^9, 
   3.7500715141175513`*^9, 3.750071707946638*^9, 3.750074994154887*^9, 
   3.750075098663865*^9, 3.7500751570722055`*^9, 3.750075375287687*^9, 
   3.750077126867486*^9, 3.7500772311994534`*^9, 3.75008846010071*^9, 
   3.750090622182374*^9, 3.750091019957125*^9, 3.750091340374452*^9, 
   3.7500914975034394`*^9, 3.750091966124243*^9, 3.7500922434521055`*^9, 
   3.750092338413537*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1HlQ00cbB/AQMREIJL/8NiHhJgSwtFSQclSh2XIIDnKmnFIECyhiSrHy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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVlH001FkYx2eYhmH4/WYMhryMaZjM9jKKoaK5KaUjrGYpkSLZNFkp5UhY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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzXtYk2UDBvCBcwPc9m5zcj5OCJwSA21Sgs8DxsEPwcNSEIk4ExENEj4u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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVx3s01HkfwPFxG7cxvxn3cTdMo4mNtW5h5xtyyUE1rRTJWqs6k7Wkx8bK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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzX001PkeB/ARDaZhPMwwJDGGydjOHblNVux8LxG1qKaskGiH1HDc2UJi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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV0HdUk1cUAPCAmDCiIew9QhihWqK0iBSap8iwiigpKIisYmsNGEJRCoiS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         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBcQWO+iFib1JlAgAAAFYAAAACAAAAoP+PmYqhG8BB8t29eWrfv7FWMyAC
4xrAovhk5bNq37/CrdameSQawM+Ib8T5at+/1QR6LfFlGcACeeK6TWvfv+Vb
HbRopxjAi1v7wLJr37/3ssA64OgXwEAtTk8sbN+/CApkwVcqF8Bj9p+hvmzf
vxlhB0jPaxbAzqWwzG5t378quKrORq0VwK5mX+1Cbt+/PA9OVb7uFMDRYVE7
Qm/fv01m8ds1MBTAaJaC93Vw379evZRirXETwNbQsGrocd+/bxQ46SSzEsAS
gRKMp3Pfv4Br22+c9BHA/FTGD7h137+Swn72EzYRwM32l1tReN+/oxkifYt3
EMCpC8OPbHvfv2fhigcGcg/AMkYJid1+37+Lj9EU9fQNwPaajAX7gt+/rT0Y
IuR3DMAqIB6BeYjfv9DrXi/T+grAdpX+Uj2P37/ymaU8wn0JwO/bUl1gl9+/
FEjsSbEACMAkzEvbLKHfvzf2MleggwbAL6o1TQKt379ZpHlkjwYFwAjMf7pU
u9+/e1LAcX6JA8DJvnfRsczfv54AB39tDALApbbxq8fh37/Brk2MXI8AwCZb
EjBt+9+/xrkoM5ck/r93mY5cVg3gvwsWtk11Kvu/pp9PxWgg4L9QckNoUzD4
vyVsjDO8N+C/lc7QgjE29b9AufS3UVTgv9oqXp0PPPK/SirivWt34L89Dtdv
24Puv2kyOWGlouC/x8bxpJeP6L/327Imedfgv1F/DNpTm+K/3iBcpNcW4b+2
b04eIE7Zv/n74GcMc+G/lcEHETHLyr8ZXrPBlLbhv+gdlSsP0Ze/ljhqrwx5
4r8eeiJG7dbEPwoU8TcttOK//MvbOP5T1j9kp0KKSfbiv3MtU+dCHuE/iPPz
FjEF5b/rdDiyhhLnP4/uBmTDT+e/X7wdfcoG7T9APVaxeM/mv+uBASSHffE/
gZ4dcXCa5L+nJXQJqXf0P+ainaCWQ+O/Ycnm7spx9z/j0Ja8IEjjvxxtWdTs
a/o/LOed1Nxa5L/YEMy5Dmb9P2DJNHtOM+a/SVqfTxgwAEB68cWrg6Xovyes
WEIprQFA1rcX0aCX678E/hE1OioDQJrnkqCw+O6/4U/LJ0unBEAl0F3+zl3x
v7+hhBpcJAZAIWGwtnJq87+d8z0NbaEHQMMsJk/gnPW/ekX3/30eCUBErUrW
APD3v1iXsPKOmwpAJJ4+UxVf+r826WnlnxgMQFXw4fbR5fy/Ezsj2LCVDUCE
M3u4ZID/v/CM3MrBEg9AVv6o7L4VAcBn78pe6UcQQOupl84icgLAVpgn2HEG
EUDzvcfvLtQDwEVBhFH6xBFA3txi5N86BcAz6uDKgoMSQG1Vh69kpQbAIpM9
RAtCE0DLz9wBChMIwBE8mr2TABRArVKyST+DCcAA5fY2HL8UQBCrOoqL9QrA
741TsKR9FUDS2LmSh2kMwN02sCktPBZALxyrWuPeDcDM3wyjtfoWQJDLe6NO
VQ/Au4hpHD65F0DWyOBnTmYQwKkxxpXGdxhAFkT+yUUiEcCY2iIPTzYZQAZ4
/CFz3hHAh4N/iNf0GUCZidT8tpoSwHUs3AFgsxpABJkOJkVXE8Bk1Th76HEb
QGuLvv+WExTAU36V9HAwHECMlE/mJtAUwEIn8m357hxAeWdMjHCLFcAx0E7n
ga0dQKH9bW1LSBbAIHmrYApsHkCQ/IZDcAMXwA4iCNqSKh9AONOykNO+F8D9
ymRTG+kfQDZiGwCyeBjA9rlg5tFTIEDomHroHjMZwG0ODyMWsyBA1gSTWtzr
GcDlYr1fWhIhQMM9mjqFoBrAXLdrnJ5xIUCkWPGhwC8bwNe/5GtqoyFAoP+P
mYqhG8DyM8B3
         "]], 
        LineBox[{{10.007714715635311`, -6.907755278982137}, {
         10.024385606873068`, -6.834412369387133}, {
         10.210453089135212`, -6.321136702580256}, {
         10.327696969942005`, -6.907755278982137}}], 
        LineBox[{{10.665395112851678`, -6.907755278982137}, {
         10.768655535921647`, -6.07289503019151}, {
         10.82705958211402, -6.907755278982137}}], 
        LineBox[{{11.097054438119233`, -6.907755278982137}, {
         11.140790500445938`, -6.346996251005162}, {
         11.326857982708084`, -6.627132090812417}, {
         11.512925464970229`, -5.887715838113212}}]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.312943649368203}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.312943649368203}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.312943319595814}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.312943319595814}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.312943649368203}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.312943649368203}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.312943319595814}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.312943319595814}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -3.892624464078156}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.892624464078156}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -4.1281586556305765`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -4.1281586556305765`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -3.892624464078156}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.892624464078156}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -4.1281586556305765`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -4.1281586556305765`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.35271081560523776`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.35271081560523776`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.35271109462092776`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.35271109462092776`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.35271081560523776`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.35271081560523776`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.35271109462092776`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.35271109462092776`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -3.8922495190831565`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.8922495190831565`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.6567152625111627`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.6567152625111627`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -3.8922495190831565`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.8922495190831565`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.6567152625111627`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.6567152625111627`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.7665455208400995}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7665455208400995}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7727957629804212}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.7727957629804212}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.7665455208400995}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7665455208400995}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7727957629804212}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.7727957629804212}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.2809328454860145}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.2809328454860145}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.27468298108302586`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.27468298108302586`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.2809328454860145}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.2809328454860145}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.27468298108302586`}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.27468298108302586`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.887715838113212}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.887715838113212}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.88771622310422}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.88771622310422}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.887715838113212}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.887715838113212}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.88771622310422}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.88771622310422}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["\"TMM (N=10)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.312943319595814}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.312943319595814}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"TMM Single layer\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -4.1281586556305765`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -4.1281586556305765`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.35271109462092776`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.35271109462092776`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -3.6567152625111627`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -3.6567152625111627`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.7727957629804212}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.7727957629804212}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.27468298108302586`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.27468298108302586`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"Kuzel Eq. (27)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.88771622310422}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.88771622310422}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], 
       Charting`ScaledTickValues[{Log, Exp}]}, DisplayFunction -> Identity, 
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.815651875262375, -6.869750766684426}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-Log[1000], 
         Log[2]}}, {{-6.907755278982137, 
       11.512925464970229`}, {-6.907755278982137, 0.6931471805599453}}], 
     PlotRangeClipping -> False, ImagePadding -> {{All, 115}, {All, All}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Abs(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.815651875262375, -6.869750766684426}, 
     BaseStyle -> {FontSize -> 14}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 
       9.210340371976184}, {-5.298317366548036, -4.605170185988091, \
-2.995732273553991, -2.3025850929940455`, -0.6931471805599453, 0.}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Abs(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-Log[1000], 
         Log[2]}}, {{-6.907755278982137, 
       11.512925464970229`}, {-6.907755278982137, 0.6931471805599453}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledTicks[{Log, Exp}]}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"TMM (N=10)\"", "\"TMM Single layer\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Kuzel Eq. (27)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845526053762`*^9, 
   3.7499858106913347`*^9, 3.749998599556816*^9, 3.750000394148461*^9, 
   3.7500012213027716`*^9, 3.7500016590698104`*^9, 3.7500132984465446`*^9, 
   3.7500163232665544`*^9, 3.7500455203707943`*^9, 3.750050816141695*^9, 
   3.7500514042453327`*^9, 3.750064671267163*^9, 3.750067488186281*^9, 
   3.750067738436595*^9, 3.7500689448635983`*^9, 3.7500692959076767`*^9, 
   3.750069589036443*^9, 3.7500701503865504`*^9, 3.7500704316226363`*^9, 
   3.750070590883745*^9, 3.7500707928993*^9, 3.750071088593213*^9, 
   3.7500715141175513`*^9, 3.750071707946638*^9, 3.750074994154887*^9, 
   3.750075098663865*^9, 3.7500751570722055`*^9, 3.750075375287687*^9, 
   3.750077126867486*^9, 3.7500772311994534`*^9, 3.75008846010071*^9, 
   3.750090622182374*^9, 3.750091019957125*^9, 3.750091340374452*^9, 
   3.7500914975034394`*^9, 3.750091966124243*^9, 3.7500922434521055`*^9, 
   3.7500923387345552`*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8CDtpu5cB9xP7FWMyAC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         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1HlQU2cQAPAk5HiPACEQwo0kBAKxKpZKo4BZsSJqQSS1gMqhhWI5pCDK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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVjHs4lIkegAdjZmjQMO73MZLZeg6qWRv6/Whp0oONJ+XSkJUVOVI6totr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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVx3s41PkewPHBb+b3HQbNuMyQ6xi32dqoY5pC88nG4WmljG0rhVqkozmz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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV0nlQk0cYBvCAuPk+rhBukHCEhEjECkZCVGjeogKWAkrGqoAUFOuBFINY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         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV0H881HccB/Aj7j5fLhxHfpxf5466sqElFbt3hmketNxCKkmnVpfpSnlI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         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVzXs0lIkfBvCZdy7v6zLGuN9jGtGkzWXDujTfpDZrpcwSpZZ+apWcoVSn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         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.4645379108034121}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4645379108034121}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.46453798733180807`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.46453798733180807`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.4645379108034121}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4645379108034121}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.46453798733180807`}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.46453798733180807`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -3.047384344196242}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.047384344196242}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -2.607114665781779}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -2.607114665781779}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -3.047384344196242}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.047384344196242}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -2.607114665781779}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -2.607114665781779}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.4804849168450198}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.4804849168450198}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.4804850094763765}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.4804850094763765}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.4804849168450198}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.4804849168450198}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.4804850094763765}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.4804850094763765}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -3.050915825850457}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.050915825850457}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.041287180673323}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.041287180673323}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -3.050915825850457}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.050915825850457}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.041287180673323}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.041287180673323}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 2.7798681011940762`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 2.7798681011940762`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 2.7798680825349993`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 2.7798680825349993`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 2.7798681011940762`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 2.7798681011940762`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 2.7798680825349993`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 2.7798680825349993`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -3.140981055474993}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.140981055474993}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.499999876698291}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -3.499999876698291}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -3.140981055474993}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.140981055474993}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.499999876698291}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -3.499999876698291}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -2.395875380005295}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -2.395875380005295}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -2.1974821746483753`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -2.1974821746483753`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -2.395875380005295}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -2.395875380005295}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -2.1974821746483753`}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -2.1974821746483753`}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["\"TMM (N=10)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.46453798733180807`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.46453798733180807`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"TMM Single layer\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -2.607114665781779}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -2.607114665781779}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.4804850094763765}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.4804850094763765}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -3.041287180673323}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -3.041287180673323}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {},
              StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 2.7798680825349993`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 2.7798680825349993`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox[
            "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", {}, 
             StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -3.499999876698291}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -3.499999876698291}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["\"Kuzel Eq. (27)\"", {}, StripOnInput -> False], 
            TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -2.1974821746483753`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -2.1974821746483753`}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.907755278982137, -3.5}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-3.5, 3.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-3.5, 3.5}}], PlotRangeClipping -> False, 
     ImagePadding -> {{All, 115}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Arg(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.907755278982137, -3.5}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Arg(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-3.5, 3.5}}, {{-6.907755278982137, 
       11.512925464970229`}, {-3.5, 3.5}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
      "\"TMM (N=10)\"", "\"TMM Single layer\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) << d)\"", 
       "\"Short (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Long (\\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\) >> d)\"", 
       "\"Kuzel Eq. (27)\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845526053762`*^9, 
   3.7499858106913347`*^9, 3.749998599556816*^9, 3.750000394148461*^9, 
   3.7500012213027716`*^9, 3.7500016590698104`*^9, 3.7500132984465446`*^9, 
   3.7500163232665544`*^9, 3.7500455203707943`*^9, 3.750050816141695*^9, 
   3.7500514042453327`*^9, 3.750064671267163*^9, 3.750067488186281*^9, 
   3.750067738436595*^9, 3.7500689448635983`*^9, 3.7500692959076767`*^9, 
   3.750069589036443*^9, 3.7500701503865504`*^9, 3.7500704316226363`*^9, 
   3.750070590883745*^9, 3.7500707928993*^9, 3.750071088593213*^9, 
   3.7500715141175513`*^9, 3.750071707946638*^9, 3.750074994154887*^9, 
   3.750075098663865*^9, 3.7500751570722055`*^9, 3.750075375287687*^9, 
   3.750077126867486*^9, 3.7500772311994534`*^9, 3.75008846010071*^9, 
   3.750090622182374*^9, 3.750091019957125*^9, 3.750091340374452*^9, 
   3.7500914975034394`*^9, 3.750091966124243*^9, 3.7500922434521055`*^9, 
   3.7500923390915756`*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Plot relative deviation of approximations (RD of individual components) \
\>", "Subsubsection",
 CellChangeTimes->{{3.712989257322323*^9, 3.712989257827352*^9}, {
  3.712994248887824*^9, 3.7129942503919106`*^9}, {3.7490215748262343`*^9, 
  3.74902157527426*^9}, {3.7490222460116243`*^9, 3.74902224943482*^9}, {
  3.7495330129887495`*^9, 3.7495330605624704`*^9}},
 ExpressionUUID -> "c11e5b4b-6051-48ad-aa39-fb5967c7a7c6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ALabels", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
        "\"\<\!\(\*FractionBox[\(Re\((\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)])\) - Re\((\[CapitalDelta]\[Epsilon])\)\), \(Re\((\
\[CapitalDelta]\[Epsilon])\)\)]\)\>\""}], "}"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ALabels2", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
        "\"\<\!\(\*FractionBox[\(Im\((\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)])\) - Im\((\[CapitalDelta]\[Epsilon])\)\), \(Im\((\
\[CapitalDelta]\[Epsilon])\)\)]\)\>\""}], "}"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ALabels3", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
        "\"\<Abs(\!\(\*FractionBox[\(Abs\((\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)])\) - Abs\((\[CapitalDelta]\[Epsilon])\)\), \(Abs\((\
\[CapitalDelta]\[Epsilon])\)\)]\))\>\""}], "}"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ALabels4", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
        "\"\<\!\(\*FractionBox[\(Arg\((\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)])\) - Arg\((\[CapitalDelta]\[Epsilon])\)\), \(Arg\((\
\[CapitalDelta]\[Epsilon])\)\)]\)\>\""}], "}"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"yrange", "=", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]], ",", 
        RowBox[{"2", " ", 
         SuperscriptBox["10", "0"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"leg", "=", 
      RowBox[{"{", 
       RowBox[{
       "\"\<TMM (N=10)\>\"", ",", "\"\<TMM Single layer\>\"", ",", 
        "\"\<Short (\!\(\*SubscriptBox[\(d\), \(p\)]\) << d)\>\"", ",", 
        "\"\<Long (\!\(\*SubscriptBox[\(d\), \(p\)]\) << d)\>\"", ",", 
        "\"\<Short (\!\(\*SubscriptBox[\(d\), \(p\)]\) >> d)\>\"", ",", 
        "\"\<Long (\!\(\*SubscriptBox[\(d\), \(p\)]\) >> d)\>\""}], "}"}]}], 
     ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"param", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(p\)]\)/d=\>\"", "<>", 
        RowBox[{"ToString", "[", "dRatio", "]"}], "<>", 
        "\"\<, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e\>\"", "<>", 
        RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", 
        "\"\<, \!\(\*SubscriptBox[\(N\), \(sim\)]\)=\>\"", "<>", 
        RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"paramFn", " ", "=", " ", 
      RowBox[{"(", 
       RowBox[{"\"\<dp\>\"", "<>", 
        RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
        RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", 
        "<>", 
        RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], ";"}], 
    "\[IndentingNewLine]", "plt1"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ListLogLinearPlot", "[", 
      RowBox[{
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMM", "]"}], 
              ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomo", "]"}],
               ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpShort", "]"}], 
              ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpLong", "]"}], 
              ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpShort2", "]"}], 
              ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{"RelDev", "[", 
             RowBox[{
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]ExpLong2", "]"}], 
              ",", 
              RowBox[{"Re", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
             "]"}]}], "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AxesLabel", "\[Rule]", "ALabels"}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
         "\"\<Re(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
       RowBox[{"PlotLabels", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{"leg", ",", "Automatic"}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], ",", 
            SuperscriptBox["10", "5"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "3"}]], ",", 
          RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
     "plt2"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ListLogLinearPlot", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMM", "]"}], 
               ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{
               "Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomo", "]"}], ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpShort", "]"}], 
               ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpLong", "]"}], 
               ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpShort2", "]"}],
                ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{"RelDev", "[", 
              RowBox[{
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]ExpLong2", "]"}], 
               ",", 
               RowBox[{"Im", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
              "]"}]}], "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AxesLabel", "\[Rule]", "ALabels2"}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
          "\"\<Im(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
        RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]], ",", 
           RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
      "plt3"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ListLogLogPlot", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]ExcTMM", "]"}],
                  ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{
                 "Abs", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomo", "]"}], 
                 ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{
                 "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpShort", "]"}], ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{
                 "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpLong", "]"}], ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{
                 "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpShort2", "]"}], ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"Abs", "[", 
               RowBox[{"RelDev", "[", 
                RowBox[{
                 RowBox[{
                 "Abs", "[", "\[CapitalDelta]\[Epsilon]ExpLong2", "]"}], ",", 
                 RowBox[{"Abs", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
                "]"}], "]"}]}], "}"}], "]"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"AxesLabel", "\[Rule]", "ALabels3"}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
           "\"\<Abs(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
         RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "3"}]], ",", 
              SuperscriptBox["10", "5"]}], "}"}], ",", "yrange"}], "}"}]}]}], 
        "]"}], "\[IndentingNewLine]", "plt4"}], "=", 
      RowBox[{
       RowBox[{"ListLogLinearPlot", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]ExcTMM", "]"}], 
                ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{
                "Arg", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomo", "]"}], ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{
                "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpShort", "]"}], ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]ExpLong", "]"}],
                 ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{
                "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpShort2", "]"}], ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Thread", "[", 
            RowBox[{"{", 
             RowBox[{"\[Lambda]n", ",", 
              RowBox[{"RelDev", "[", 
               RowBox[{
                RowBox[{
                "Arg", "[", "\[CapitalDelta]\[Epsilon]ExpLong2", "]"}], ",", 
                RowBox[{"Arg", "[", "\[CapitalDelta]\[Epsilon]Exc", "]"}]}], 
               "]"}]}], "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"AxesLabel", "\[Rule]", "ALabels4"}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
           "\"\<Arg(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
         RowBox[{"Joined", "\[Rule]", "True"}], ",", 
         RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"PlotLegends", "\[Rule]", 
          RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
         RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              SuperscriptBox["10", 
               RowBox[{"-", "3"}]], ",", 
              SuperscriptBox["10", "5"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"AxesOrigin", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\"\<figures\\\\dp test\\\\modeltest2_Re_\>\"", "<>", "paramFn", 
            "<>", "\"\<.png\>\""}], ")"}], ",", "plt1"}], "]"}], ";"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\"\<figures\\\\dp test\\\\modeltest2_Im_\>\"", "<>", "paramFn", 
            "<>", "\"\<.png\>\""}], ")"}], ",", "plt2"}], "]"}], ";"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\"\<figures\\\\dp test\\\\modeltest2_abs_\>\"", "<>", "paramFn", 
            "<>", "\"\<.png\>\""}], ")"}], ",", "plt3"}], "]"}], ";"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "\"\<figures\\\\dp test\\\\modeltest2_arg_\>\"", "<>", "paramFn", 
            "<>", "\"\<.png\>\""}], ")"}], ",", "plt4"}], "]"}], 
        ";"}]}]}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.712987680307123*^9, 3.712987685380413*^9}, {
   3.7129877635028815`*^9, 3.712987773892476*^9}, {3.712988459828709*^9, 
   3.7129884684282007`*^9}, {3.712988771479534*^9, 3.7129888407904987`*^9}, 
   3.712988925467342*^9, {3.7129892352860627`*^9, 3.712989246389698*^9}, {
   3.712989307078169*^9, 3.712989314341584*^9}, {3.712990861993105*^9, 
   3.712990862729147*^9}, {3.7129940483703556`*^9, 3.7129940509435024`*^9}, {
   3.712994095394045*^9, 3.71299419356966*^9}, {3.7129942530200605`*^9, 
   3.71299426122653*^9}, {3.7129943287133904`*^9, 3.71299441403327*^9}, {
   3.71299656659639*^9, 3.7129965725337296`*^9}, {3.7130166524862366`*^9, 
   3.7130166769596367`*^9}, {3.7130169354884233`*^9, 
   3.7130169363754745`*^9}, {3.7130170120558033`*^9, 
   3.7130170188641925`*^9}, {3.7130170561063223`*^9, 
   3.7130171317096467`*^9}, {3.713018588712983*^9, 3.713018726372856*^9}, {
   3.713018834169022*^9, 3.7130188367691708`*^9}, 3.7130201548135586`*^9, {
   3.713025521699527*^9, 3.7130255812119308`*^9}, {3.7130257362327976`*^9, 
   3.7130257674785843`*^9}, {3.7130779094713078`*^9, 
   3.7130779412376595`*^9}, {3.713078033537301*^9, 3.7130780901579623`*^9}, {
   3.7130907345252233`*^9, 3.7130909001992235`*^9}, {3.7130909454922233`*^9, 
   3.713090960171223*^9}, {3.7130909996284666`*^9, 3.713091000980142*^9}, {
   3.7130912211811876`*^9, 3.7130912244648285`*^9}, {3.7130913701125813`*^9, 
   3.7130913814328446`*^9}, {3.7135043726163025`*^9, 3.713504387206137*^9}, {
   3.713504507983045*^9, 3.713504508505075*^9}, {3.7135063965480647`*^9, 
   3.7135064285528955`*^9}, {3.713506461097757*^9, 3.713506470313284*^9}, {
   3.7135065113766327`*^9, 3.7135066022318296`*^9}, {3.7135084261796293`*^9, 
   3.7135084354922295`*^9}, {3.713508485428429*^9, 3.7135085028806295`*^9}, {
   3.7135982539538794`*^9, 3.7135982546959534`*^9}, {3.7142858667426453`*^9, 
   3.7142859333583937`*^9}, {3.714285980710697*^9, 3.7142860044738226`*^9}, 
   3.733552718480076*^9, {3.7335527971289396`*^9, 3.733552808270054*^9}, {
   3.7489426728697042`*^9, 3.7489427188293333`*^9}, {3.748943097261978*^9, 
   3.7489431911013455`*^9}, 3.7489432619583983`*^9, {3.7489455854482946`*^9, 
   3.748945608288601*^9}, {3.7489459699302855`*^9, 3.748945977456716*^9}, {
   3.7489531314048986`*^9, 3.7489531376302547`*^9}, {3.748954828174948*^9, 
   3.7489548351643476`*^9}, {3.7489549281276655`*^9, 3.74895494395057*^9}, {
   3.7489557080632753`*^9, 3.748955711614478*^9}, {3.749021600916727*^9, 
   3.7490216652174044`*^9}, {3.7490218886051817`*^9, 3.749021891303336*^9}, {
   3.749022506917547*^9, 3.7490225254606075`*^9}, {3.7490225692761135`*^9, 
   3.7490225784216366`*^9}, {3.7490228615978336`*^9, 3.749022880925939*^9}, {
   3.749023144238*^9, 3.749023170798519*^9}, {3.7490233000379105`*^9, 
   3.7490233053662157`*^9}, {3.7490233820146*^9, 3.7490233997176123`*^9}, {
   3.749023866716323*^9, 3.749023932182068*^9}, {3.749024056693189*^9, 
   3.7490240842217636`*^9}, {3.749025300695342*^9, 3.74902532880695*^9}, {
   3.749025471103089*^9, 3.749025473446223*^9}, {3.7490259292692947`*^9, 
   3.749025930484364*^9}, {3.7490263655272465`*^9, 3.7490263689124403`*^9}, {
   3.749191800013799*^9, 3.749191861881298*^9}, {3.749191992643609*^9, 
   3.749192001720869*^9}, {3.749192982317331*^9, 3.7491930284855824`*^9}, {
   3.7491931720383215`*^9, 3.749193204696768*^9}, {3.7491933533442206`*^9, 
   3.7491934105085416`*^9}, {3.7491934443142204`*^9, 3.749193459544971*^9}, {
   3.7491935009035697`*^9, 3.749193537232089*^9}, {3.7491938605452375`*^9, 
   3.7491938782191715`*^9}, {3.7491940001978264`*^9, 
   3.7491940031858892`*^9}, {3.7491992367623234`*^9, 3.749199262950595*^9}, {
   3.7492027817051287`*^9, 3.7492028223811255`*^9}, {3.749204268120925*^9, 
   3.7492043084456396`*^9}, {3.7492758480919347`*^9, 
   3.7492759904620576`*^9}, {3.749276080607541*^9, 3.749276095446616*^9}, {
   3.7492762683269925`*^9, 3.7492762750491133`*^9}, {3.749276955291911*^9, 
   3.7492769597642436`*^9}, {3.7494499667421255`*^9, 
   3.7494499831790657`*^9}, {3.749452288146902*^9, 3.7494522918351135`*^9}, {
   3.749452659670152*^9, 3.7494526751710386`*^9}, {3.749455904064721*^9, 
   3.7494559094880314`*^9}, {3.74945642837871*^9, 3.749456459810508*^9}, {
   3.749456539484065*^9, 3.749456567750682*^9}, {3.74945663346844*^9, 
   3.749456636132593*^9}, {3.749458129767024*^9, 3.7494581535103817`*^9}, {
   3.749458267229886*^9, 3.7494582712211146`*^9}, {3.7494583680786543`*^9, 
   3.7494583715888553`*^9}, {3.7494588851592298`*^9, 
   3.7494588852402344`*^9}, {3.749458927398646*^9, 3.74945892746865*^9}, {
   3.749467556863223*^9, 3.7494675575892644`*^9}, {3.749533068570928*^9, 
   3.7495331657494864`*^9}, {3.749533411373535*^9, 3.749533801714862*^9}, {
   3.7495341986215634`*^9, 3.749534247230344*^9}, {3.7495360037588115`*^9, 
   3.7495360103981915`*^9}, {3.749547697484878*^9, 3.7495476976450243`*^9}, {
   3.749547836776498*^9, 3.7495478452141905`*^9}, {3.7495480080204363`*^9, 
   3.74954800873223*^9}, {3.7499841680263796`*^9, 3.749984169224448*^9}, {
   3.750050697363901*^9, 3.750050702865216*^9}, 3.75009077946537*^9},
 ExpressionUUID -> "128b1679-3094-43e8-a12a-fbcbecd12633"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Convergence test of TMM result versus NSim (Check that we are using high \
enough NSim)\
\>", "Subsection",
 CellChangeTimes->{{3.7499767238215957`*^9, 3.749976756877486*^9}, {
  3.749978171126377*^9, 3.749978175686638*^9}, {3.7500930858172855`*^9, 
  3.7500931013051715`*^9}}],

Cell[CellGroupData[{

Cell["Select data", "Subsubsection",
 CellChangeTimes->{{3.7499781574945974`*^9, 3.7499781605337706`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xyListAbs", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xyListArg", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"Null", ",", "lstlength"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"xyListAbs", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]n", ",", 
        RowBox[{"Abs", "[", 
         RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMRelDevList", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"xyListArg", "[", 
      RowBox[{"[", "m", "]"}], "]"}], "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]n", ",", 
        RowBox[{"Arg", "[", 
         RowBox[{"\[CapitalDelta]\[Epsilon]ExcTMMRelDevList", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "lstlength"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7499837736938252`*^9, 3.7499837772830305`*^9}, {
  3.7499838707713776`*^9, 3.749983887299323*^9}, {3.7499839525310545`*^9, 
  3.749983966812871*^9}, {3.749984012651493*^9, 3.7499841261629853`*^9}, {
  3.749984221734452*^9, 3.749984273835432*^9}, {3.7499843235632763`*^9, 
  3.749984323963299*^9}, {3.7499846657088456`*^9, 3.7499846663958845`*^9}, {
  3.749985246653074*^9, 3.749985260204849*^9}, {3.750050705226351*^9, 
  3.7500507056433744`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot", "Subsubsection",
 CellChangeTimes->{{3.749978164150978*^9, 3.749978164806015*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ALabels", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Re(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\),\
 \(guess\)] - \[CapitalDelta]\[Epsilon]\), \
\(\[CapitalDelta]\[Epsilon]\)]\))\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels2", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Im(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\),\
 \(guess\)] - \[CapitalDelta]\[Epsilon]\), \
\(\[CapitalDelta]\[Epsilon]\)]\))\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels3", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Abs(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\)\
, \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\[Epsilon]\)]\))\
\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ALabels4", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
     "\"\<Arg(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\)\
, \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\[Epsilon]\)]\))\
\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yrange", "=", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "2"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"leg", "=", "NSimList"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"param", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(p\)]\)/d=\>\"", "<>", 
     RowBox[{"ToString", "[", "dRatio", "]"}], "<>", 
     "\"\<, \[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e\>\"", "<>", 
     RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", 
     "\"\<, \!\(\*SubscriptBox[\(N\), \(sim\)]\)=\>\"", "<>", 
     RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"paramFn", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"\"\<dp\>\"", "<>", 
      RowBox[{"ToString", "[", "dRatioFn", "]"}], "<>", "\"\<_deps\>\"", "<>", 
      RowBox[{"ToString", "[", "x\[Epsilon]", "]"}], "<>", "\"\<_NSim\>\"", "<>", 
      RowBox[{"ToString", "[", "NSim", "]"}]}], ")"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"plt1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ListLogLinearPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}], 
            "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
            "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], 
            "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}], 
            "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
            "}"}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{"Thread", "[", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]n", ",", 
             RowBox[{
             "Re", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], 
            "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"AxesLabel", "\[Rule]", "ALabels"}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
          "\"\<Re(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
        RowBox[{"PlotLabels", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{"leg", ",", "Automatic"}], "]"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{"-", "3"}]], ",", 
             SuperscriptBox["10", "5"]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["10", 
            RowBox[{"-", "3"}]], ",", 
           RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
      "plt2"}], "=", 
     RowBox[{"ListLogLinearPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMMRelDev", "]"}]}], 
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExcTMMHomoRelDev", "]"}]}], 
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev", "]"}]}], 
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev", "]"}]}], 
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExpShortRelDev2", "]"}]}], 
           "}"}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Thread", "[", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]n", ",", 
            RowBox[{
            "Im", "[", "\[CapitalDelta]\[Epsilon]ExpLongRelDev2", "]"}]}], 
           "}"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"AxesLabel", "\[Rule]", "ALabels2"}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
         "\"\<Im(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
       RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["10", 
             RowBox[{"-", "3"}]], ",", 
            SuperscriptBox["10", "5"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "3"}]], ",", 
          RowBox[{"-", "1.5"}]}], "}"}]}]}], "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"plt3", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{"xyListAbs", ",", "\[IndentingNewLine]", 
    RowBox[{"AxesLabel", "\[Rule]", "ALabels3"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
      "\"\<Abs(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \(exc\)]\)), \
\>\"", "<>", "param"}], ")"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
    RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]], ",", 
         SuperscriptBox["10", "5"]}], "}"}], ",", "yrange"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plt4", "=", 
   RowBox[{"ListLogLinearPlot", "[", 
    RowBox[{"xyListArg", ",", "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "\[Rule]", "ALabels4"}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
       "\"\<Arg(\!\(\*SubscriptBox[\(\[CapitalDelta]\[Epsilon]\), \
\(exc\)]\)), \>\"", "<>", "param"}], ")"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
     RowBox[{"PlotLabels", "\[Rule]", "leg"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "3"}]], ",", 
          SuperscriptBox["10", "5"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "3"}]], ",", 
        RowBox[{"-", "3.5"}]}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_Re_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt1"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\modeltest_Im_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt2"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\NSim_convergencetest_abs_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt3"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\"\<figures\\\\NSim_convergencetest_arg_\>\"", "<>", "paramFn", "<>", 
        "\"\<.png\>\""}], ")"}], ",", "plt4"}], "]"}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.712987680307123*^9, 3.712987685380413*^9}, {
   3.7129877635028815`*^9, 3.712987773892476*^9}, {3.712988459828709*^9, 
   3.7129884684282007`*^9}, {3.712988771479534*^9, 3.7129888407904987`*^9}, 
   3.712988925467342*^9, {3.7129892352860627`*^9, 3.712989246389698*^9}, {
   3.712989307078169*^9, 3.712989314341584*^9}, {3.712990861993105*^9, 
   3.712990862729147*^9}, {3.7129940483703556`*^9, 3.7129940509435024`*^9}, {
   3.712994095394045*^9, 3.71299419356966*^9}, {3.7129942530200605`*^9, 
   3.71299426122653*^9}, {3.7129943287133904`*^9, 3.71299441403327*^9}, {
   3.71299656659639*^9, 3.7129965725337296`*^9}, {3.7130166524862366`*^9, 
   3.7130166769596367`*^9}, {3.7130169354884233`*^9, 
   3.7130169363754745`*^9}, {3.7130170120558033`*^9, 
   3.7130170188641925`*^9}, {3.7130170561063223`*^9, 
   3.7130171317096467`*^9}, {3.713018588712983*^9, 3.713018726372856*^9}, {
   3.713018834169022*^9, 3.7130188367691708`*^9}, 3.7130201548135586`*^9, {
   3.713025521699527*^9, 3.7130255812119308`*^9}, {3.7130257362327976`*^9, 
   3.7130257674785843`*^9}, {3.7130779094713078`*^9, 
   3.7130779412376595`*^9}, {3.713078033537301*^9, 3.7130780901579623`*^9}, {
   3.7130907345252233`*^9, 3.7130909001992235`*^9}, {3.7130909454922233`*^9, 
   3.713090960171223*^9}, {3.7130909996284666`*^9, 3.713091000980142*^9}, {
   3.7130912211811876`*^9, 3.7130912244648285`*^9}, {3.7130913701125813`*^9, 
   3.7130913814328446`*^9}, {3.7135043726163025`*^9, 3.713504387206137*^9}, {
   3.713504507983045*^9, 3.713504508505075*^9}, {3.7135063965480647`*^9, 
   3.7135064285528955`*^9}, {3.713506461097757*^9, 3.713506470313284*^9}, {
   3.7135065113766327`*^9, 3.7135066022318296`*^9}, {3.7135084261796293`*^9, 
   3.7135084354922295`*^9}, {3.713508485428429*^9, 3.7135085028806295`*^9}, {
   3.7135982539538794`*^9, 3.7135982546959534`*^9}, {3.7142858667426453`*^9, 
   3.7142859333583937`*^9}, {3.714285980710697*^9, 3.7142860044738226`*^9}, 
   3.733552718480076*^9, {3.7335527971289396`*^9, 3.733552808270054*^9}, {
   3.7489426728697042`*^9, 3.7489427188293333`*^9}, {3.748943097261978*^9, 
   3.7489431911013455`*^9}, 3.7489432619583983`*^9, {3.7489455854482946`*^9, 
   3.748945608288601*^9}, {3.7489459699302855`*^9, 3.748945977456716*^9}, {
   3.7489531314048986`*^9, 3.7489531376302547`*^9}, {3.748954828174948*^9, 
   3.7489548351643476`*^9}, {3.7489549281276655`*^9, 3.74895494395057*^9}, {
   3.7489557080632753`*^9, 3.748955711614478*^9}, {3.749021600916727*^9, 
   3.7490216652174044`*^9}, {3.7490218886051817`*^9, 3.749021891303336*^9}, {
   3.749022506917547*^9, 3.7490225254606075`*^9}, {3.7490225692761135`*^9, 
   3.7490225784216366`*^9}, {3.7490228615978336`*^9, 3.749022880925939*^9}, {
   3.749023144238*^9, 3.749023170798519*^9}, {3.7490233000379105`*^9, 
   3.7490233053662157`*^9}, {3.7490233820146*^9, 3.7490233997176123`*^9}, {
   3.749023866716323*^9, 3.749023932182068*^9}, {3.749024056693189*^9, 
   3.7490240842217636`*^9}, {3.749025300695342*^9, 3.74902532880695*^9}, {
   3.749025471103089*^9, 3.749025473446223*^9}, {3.7490259292692947`*^9, 
   3.749025930484364*^9}, {3.7490263655272465`*^9, 3.7490263689124403`*^9}, {
   3.749191800013799*^9, 3.749191861881298*^9}, {3.749191992643609*^9, 
   3.749192001720869*^9}, {3.749192982317331*^9, 3.7491930284855824`*^9}, {
   3.7491931720383215`*^9, 3.749193204696768*^9}, {3.7491933533442206`*^9, 
   3.7491934105085416`*^9}, {3.7491934443142204`*^9, 3.749193459544971*^9}, {
   3.7491935009035697`*^9, 3.749193537232089*^9}, {3.7491938605452375`*^9, 
   3.7491938782191715`*^9}, {3.7491940001978264`*^9, 
   3.7491940031858892`*^9}, {3.7491992367623234`*^9, 3.749199262950595*^9}, {
   3.7492027817051287`*^9, 3.7492028223811255`*^9}, {3.749204268120925*^9, 
   3.7492043084456396`*^9}, {3.7492758480919347`*^9, 
   3.7492759904620576`*^9}, {3.749276080607541*^9, 3.749276095446616*^9}, {
   3.7492762683269925`*^9, 3.7492762750491133`*^9}, {3.749276955291911*^9, 
   3.7492769597642436`*^9}, {3.7494499667421255`*^9, 
   3.7494499831790657`*^9}, {3.749452288146902*^9, 3.7494522918351135`*^9}, {
   3.749452659670152*^9, 3.7494526751710386`*^9}, {3.749455904064721*^9, 
   3.7494559094880314`*^9}, {3.74945642837871*^9, 3.749456459810508*^9}, {
   3.749456539484065*^9, 3.749456567750682*^9}, {3.74945663346844*^9, 
   3.749456636132593*^9}, {3.749458129767024*^9, 3.7494581535103817`*^9}, {
   3.749458267229886*^9, 3.7494582712211146`*^9}, {3.7494583680786543`*^9, 
   3.7494583715888553`*^9}, {3.7494588851592298`*^9, 
   3.7494588852402344`*^9}, {3.749458927398646*^9, 3.74945892746865*^9}, {
   3.749467556863223*^9, 3.7494675575892644`*^9}, {3.7499776754160237`*^9, 
   3.749977681682382*^9}, {3.749978071277666*^9, 3.749978076178946*^9}, {
   3.749984223077529*^9, 3.7499842257856836`*^9}, {3.749984366085708*^9, 
   3.7499844023007793`*^9}, {3.749985303870346*^9, 3.7499853081905937`*^9}, {
   3.7499853890862207`*^9, 3.749985431510647*^9}, {3.7499854862457776`*^9, 
   3.7499855088940735`*^9}, {3.749986828422546*^9, 3.749986874375174*^9}, {
   3.75005070870455*^9, 3.7500507117197227`*^9}, {3.750093389458653*^9, 
   3.7500934034194517`*^9}},
 ExpressionUUID -> "128b1679-3094-43e8-a12a-fbcbecd12633"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1Hs0lGkcB/Ahjbsxl8dl3MeMYZYaKSbRPNGFI5Q5RBe6yJYhlM2mVU1a
LbFzzpakiy3s2q0mjNhVND9WwjhFNoVqyyIK5S4q++wf73nP5/x+73Oe931+
79dud0LIXk0KhRJNrv/vVxfk+VnXLOD+Vp2XvkIE5WFutpr/sqFu1V90V+J6
ReevR7hskPpYxpkTP9FKdRnbaw40cVfe56UI+rdZ3d5XYgYdsSY/9hDPKMHz
1aApKFnOPCWxjl503RaBKTSJ0weOEZvv0vZ7JDWB8Qfp7WuIBX9ef7hegaBh
6w3+9BIEXrSg0HujLCiPXZmaTxwYM9azQsiChbiSsw7EkbXndiuSmMDNsjqR
74IggSUa4lYwYFn3jqYhZwQnpD0JlyfpMB3m4GRE/FP9sWmmOx1mXzDOzgkQ
FJlz0s6kGMMt2nKvAicEX7/O0qYepIFNyoY3vXwEZ+TtrKlJQ1i1YYmsgIdA
4W3G6UsxgIBEjU3NHARt7yKXdszpQWbp/JN6GwTj+b941afpQgjdpibcDAHL
b9i/nKID514mPN6OEHhML9tyNZ0KF/1vFC01RRBRfCRaTl0MSkHV0Uu9LDga
AknHMhfBRINZRmYnCwoo2sfjDTTB41FRlD4TQd2twOztcgqUqRsP/LYHQWO1
o1se94uK8snRJ2c1An2TqsBvBPOqwpiZ4YzHTNh00HefRDiratBKiKzcxIDc
h20nXd2nVJrhscWKZjp0CyKv0LzGVbzJw1f8iL2Nnib0pI+qUpO/3Zc9QIcH
jWPFefJB1QxVNDWsxYDNxw26JZd6Vf5aFF9fWwZUJQRZ2wZ1qQZkMZWHRGT9
Om26q7pFFeAZpZaFMmDQKvcrWnueaio/KPRIHAOsUznrRzobxFk1Hi7nv2fA
J3WP6IukUxzNDytc0sSAQy6SNz7Wr8XxMobHq1kGvEsWKTMYb8TO7ER2KnFU
jVVaC3VEfKcmK1Z/ktRlGtzTaWPiXPUeWqsxE0p4ybq/p0yKJx43FTjsYcKu
5oHRlqQZ8dMuk9q3fUywjI/4e1g6J74XzHYNPMCCZ8at1UYxn8W8zxnJ3uR7
+2/9OdhMSMHTjRGeDgwE/JvhPk4KDVwaJ+03JPOm9YW+wlOwCOuUhgxniBC8
DlbzA0q0sPNG4R+fPBGorp1ib+dSsVh+p2Ad8ZUJb8P4a9o4k3PJ4hzpT103
s5BmrYu3cNd03ndHEJ5XNv7jJT18qj9Xz2MFAveh/f0/mxlgzw32Kz+5IWCu
sn9WlmuIX9AC1hgSf8h+3lLHoOHZk7dOS5aReX3fEjm0wRhnFXLZf7siCLvA
f5ZEpWNf9uLub4nXrTm1ea6Bjn/df+B7LrHb21ctJ9MZeFE378w0+X85Z73X
6vsw8X2DyofapE73ulh7lsLCExxDx1lSp/RPu1uqWLjDt/nC//3vcyRlxWkI
V5+wNKslfuFe5uTiZYLjmQstlcSt/xgUVc6ZYMu7i01yiO/+sN9ydbUpjo2p
WltM/LtrY25jihkOiRr0tyO+0M2hBbub45LItcKTxKfTj//wdNIcz/SOuC0n
/sb5ucbOCjZunlFm9RBHPxEdHUyywFVoKp5PLDmWO5kotMQ6yt8+HiX79+GP
x38ctcQyg9PlfcSubUFvZAor7FWrERdH+m2P3NipF2eNNzIfnltG8saIo9P9
k8AG3/noyKGS+ueWaInFkA3e7LpLe2w5gunqnQPtElssTOxaeZ443ohmb1Jh
iynG7151kvX7d9dGbWXY4TPLPV60kvPY/of0ckGSHV6wfjS1lJxvhz67q7fN
DvfsmuheTfInYGcT4gs5+Op7H3GsHcnT24dDpHIOHvr6g3jQGsFKXZ68dJSD
DX1y7mSTPCvf0aGeCLTHVyrmDyksEDgqZToihT0WixLrP3ojuEoVrvvOgIsz
y4Z1O0g+mW57KQMpF1e3XjTmk3mRl2bf01JzcYPytXRjBAKq1qp5PwEPfwkO
P7iH5FVa+JBHTiYPj7TL29SHEUzdzEtuH+TheXVNmSbZX5zG+nLk54CVRekj
OBRBX+jkSESJAz7xZ+XNIvL8tuuFggIqH384qGHUR97/P+iszrU=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1Hs41FkYB/BRdtyG8Zs5BuMSY6ZZI08mu5OK5qxSVCizLuneDk3PZDUi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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1H9U09UbB/ChOBgg47PPZYxt/Bob6NQAjbEM2A3DL0SAshANQ1RQPBMI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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1HtU01UcAPCBOEAe22+/yzbeMAZT0hhBOAXaVXwVgckEMQ0FiaAJE8II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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwV1HlQ00cbB/AQMREIJL/8NiHhJgSwtFSQclSh2XIIDnKmnFIECyhiSrHy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         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.299698084677161}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.299698084677161}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.352861005855621}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.352861005855621}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.299698084677161}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.299698084677161}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.352861005855621}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.352861005855621}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.262542912056082}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.262542912056082}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.198558405605469}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.198558405605469}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.262542912056082}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.262542912056082}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.198558405605469}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.198558405605469}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -4.984177554431906}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -4.984177554431906}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -4.8899528414800395`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -4.8899528414800395`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -4.984177554431906}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -4.984177554431906}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -4.8899528414800395`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -4.8899528414800395`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.133429435845133}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.133429435845133}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.044255741088938}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.044255741088938}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.133429435845133}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.133429435845133}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.044255741088938}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.044255741088938}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -5.312943649368203}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.312943649368203}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.507163656367396}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -5.507163656367396}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -5.312943649368203}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.312943649368203}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.507163656367396}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -5.507163656367396}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["20", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.352861005855621}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.352861005855621}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["40", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.198558405605469}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.198558405605469}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["60", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -4.8899528414800395`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -4.8899528414800395`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["80", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.044255741088938}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.044255741088938}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["100", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -5.507163656367396}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -5.507163656367396}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], 
       Charting`ScaledTickValues[{Log, Exp}]}, DisplayFunction -> Identity, 
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.815651875262375, -6.892776617614367}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-Log[1000], -Log[50]}}, {{-6.907755278982137, 
       11.512925464970229`}, {-6.907755278982137, -3.912023005428146}}], 
     PlotRangeClipping -> False, ImagePadding -> {{All, 47}, {All, All}}, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Abs(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.815651875262375, -6.892776617614367}, 
     BaseStyle -> {FontSize -> 14}, DisplayFunction :> Identity, 
     Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 
       9.210340371976184}, {-6.214608098422191, -5.298317366548036, \
-4.605170185988091, -3.912023005428146}}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Abs(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-Log[1000], -Log[50]}}, {{-6.907755278982137, 
       11.512925464970229`}, {-6.907755278982137, -3.912023005428146}}], 
     PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledTicks[{Log, Exp}]}}],FormBox[
    FormBox[
     TemplateBox[{"20", "40", "60", "80", "100"}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845548985076`*^9, 
   3.749985265173133*^9, 3.749985309435665*^9, 3.7499854332157445`*^9, {
   3.7499854917920947`*^9, 3.74998550988713*^9}, 3.749985813018468*^9, {
   3.7499868517558804`*^9, 3.7499868750672135`*^9}, 3.7499986021549644`*^9, 
   3.750000396723608*^9, 3.750001224122933*^9, 3.7500016616579585`*^9, 
   3.7500133012287035`*^9, 3.750016325823701*^9, 3.7500455230149455`*^9, 
   3.750050818544832*^9, 3.7500514067064734`*^9, 3.750064673773306*^9, 
   3.7500674907104254`*^9, 3.7500677409657393`*^9, 3.7500689474287453`*^9, 
   3.750069298368818*^9, 3.7500695916325912`*^9, 3.750070152915695*^9, 
   3.7500704341057787`*^9, 3.75007059324588*^9, 3.7500707954934483`*^9, 
   3.7500710911133566`*^9, 3.750071517170726*^9, 3.7500717104547815`*^9, 
   3.750074996735035*^9, 3.750075101062002*^9, 3.7500751594673424`*^9, 
   3.7500753777448273`*^9, 3.750077129251622*^9, 3.7500772335095854`*^9, 
   3.750088462538849*^9, 3.750091024544388*^9, 3.750091344781704*^9, 
   3.7500915020496993`*^9, 3.750091970700505*^9, 3.750092245647231*^9, 
   3.7500923404346523`*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8CbGmKjj79nP7FWMyAC
4xrAGDWCM2CabD/CrdameSQawFKOU6cyOXE/1QR6LfFlGcBIINOocL50P+Vb
HbRopxjA8iqYV177eD/3ssA64OgXwNYNuq/UFX4/CApkwVcqF8CCQFBFHx2C
PxlhB0jPaxbAeOsDiXHQhT8quKrORq0VwAAGVWpfRIo/PA9OVb7uFMCODWPR
e6CPP01m8ds1MBTAPRw4Q8wJkz9evZRirXETwPPUL7lV65Y/bxQ46SSzEsC7
aOuvW5abP4Br22+c9BHATCv1Ga2ZoD+Swn72EzYRwEnIAhNe+aM/oxkifYt3
EMBH3GUK4gaoP2fhigcGcg/AiOcg8pzjrD+Lj9EU9fQNwER+I85PXLE/rT0Y
IuR3DMDUlxQeTe20P9DrXi/T+grANNmAVl/fuD/ymaU8wn0JwBnwhrhTjr4/
FEjsSbEACMDO6SPBPiHBPzf2MleggwbAKfPxUp32xj9ZpHlkjwYFwMVczFis
iss/e1LAcX6JA8CA3O36HZrIP54AB39tDALAV7ZHjP4oyz/Brk2MXI8AwHef
GvDJqtU/xrkoM5ck/r/1ekaDk//jPwsWtk11Kvu/SoCr2vcC6z9QckNoUzD4
v89mJMKxgOY/lc7QgjE29b8GfBWnq8TcP9oqXp0PPPK/h1EUixlt0T89Dtdv
24PuvyRsKccM78Q/x8bxpJeP6L/QBk1RWVy3P1F/DNpTm+K/Tfst50zToj+2
b04eIE7Zvz2sbwU1O36/lcEHETHLyr9UPEU7E4Kpv+gdlSsP0Ze/nZkSoDt/
tL8eeiJG7dbEPy2jpPZN58C//MvbOP5T1j8d1r6vsLbFv3MtU+dCHuE/GD73
7eAzxL/rdDiyhhLnP9MyM82OaMS/X7wdfcoG7T/uhuKsg2jKv+uBASSHffE/
/pCx+6pO0r+nJXQJqXf0P0ZU25CVnte/Ycnm7spx9z/OHF2j/IbavxxtWdTs
a/o/BbS9S+WD2b/YEMy5Dmb9P4jnqI2AmdW/SVqfTxgwAEAcbL7zBebQvyes
WEIprQFAZ3AgFZCJyb8E/hE1OioDQKKKXPfOJ8O/4U/LJ0unBEAX/OIs3ea8
v7+hhBpcJAZATDaoxA0Ltr+d8z0NbaEHQDGm8wTdBLG/ekX3/30eCUCygVF7
rI+qv1iXsPKOmwpAlsM/21bwpL826WnlnxgMQPdlTcNEpqC/Ezsj2LCVDUAL
t0ZYqq2av/CM3MrBEg9Ar5qQVRV4lb9n78pe6UcQQLOPl7jiZpG/Vpgn2HEG
EUAKxDoibE+Mv0VBhFH6xBFAjpEd0dT3hr8z6uDKgoMSQLIQ6+a5yIK/IpM9
RAtCE0D1FJZ9v35/vxE8mr2TABRA0MCjO+EWer8A5fY2HL8UQIvlHWxpzHW/
741TsKR9FUCw2K4YWGhxv902sCktPBZAO42Ak3PJbL/M3wyjtfoWQNmaeQO/
uWa/u4hpHD65F0DuYQrOqHhjv6kxxpXGdxhANN8xLZJDWL+Y2iIPTzYZQD7I
xnQau1i/h4N/iNf0GUDV/X7maMJOv3Us3AFgsxpAPMSOUZADVr9k1Th76HEb
QC69NPQ+JD+/U36V9HAwHEBXJxfRFFZav0In8m357hxAhzRcM/bHXr8x0E7n
ga0dQPjrP4dn8zW/IHmrYApsHkAWrCZX1ahOPw4iCNqSKh9AecjbyvmYLD/9
ymRTG+kfQMETlY5wjnK/9rlg5tFTIEDEO41JxOdwv20ODyMWsyBAfSz49Pni
Vr/lYr1fWhIhQLf3Alz/0WK/XLdrnJ5xIUDVfRXB3e92v9MLGtni0CFAqovm
6t3ncD9LYMgVJzAiQEWY8K+BwY0/wrR2UmuPIkCDzs8FSlORPzkJJY+v7iJA
7s/zihX3Zz+xXdPL800jQPBWLpSYdZQ/KLKBCDitI0CJZ9wLVSWLv6AGMEV8
DCRA+nnoVFxKhT8XW96BwGskQMqQfQUghGS/j6+MvgTLJEDC5yrgsjKlvwYE
O/tIKiVAjxsB+ZzskD99WOk3jYklQMD0fgII37K/9ayXdNHoJUAwJm/hH7iO
P2wBRrEVSCZAtgZFvRsCo7/kVfTtWacmQGy1NdkPspA/W6qiKp4GJ0CrRORv
WEZivycUDBo=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8DdzrEAV4JtP7FWMyAC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         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwVxXk8FPgCAPCZYhzJZNxyzRjZprwVm2ZFv19a4rUokxy58sa10jSyeWiK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         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8B+roXf+q5wP7FWMyAC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         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], FontSize -> 14], 
        LineBox[CompressedData["
1:eJwBUQau+SFib1JlAgAAAGQAAAACAAAAoP+PmYqhG8CDtpu5cB9xP7FWMyAC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         "]]}}}, {{{{{}, 
         GrayLevel[0.4], 
         AbsoluteThickness[0.5], {
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.0022308089529664197`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.0022308089529664197`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.02501290512907325}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.02501290512907325}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.0022308089529664197`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.0022308089529664197`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.02501290512907325}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.02501290512907325}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.23874917588369773`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.23874917588369773`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.23875327521069428`}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.23875327521069428`}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.23874917588369773`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.23874917588369773`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.23875327521069428`}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.23875327521069428`}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], 0.050142377984338335`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.050142377984338335`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.07800375829177066}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], 0.07800375829177066}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, 0.050142377984338335`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.050142377984338335`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.07800375829177066}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, 0.07800375829177066}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.12298900489354389`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.12298900489354389`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.128063675979387}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.128063675979387}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.12298900489354389`}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.12298900489354389`}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.128063675979387}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.128063675979387}]]}]], 
          LineBox[
           NCache[{
             Scaled[{0, 0}, {
               Log[100000], -0.4645379108034121}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4645379108034121}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4645383887603716}]], 
             Offset[{12, 0}, 
              Scaled[{0, 0}, {
                Log[100000], -0.4645383887603716}]]}, {
             Scaled[{0, 0}, {11.512925464970229`, -0.4645379108034121}], 
             Offset[{3, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4645379108034121}]], 
             Offset[{7, 0}, 
              Scaled[{0, 0}, {11.512925464970229`, -0.4645383887603716}]], 
             Offset[{12, 0}, 
              
              Scaled[{0, 0}, {
               11.512925464970229`, -0.4645383887603716}]]}]]}, {
          InsetBox[
           FormBox[
            StyleBox["20", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.02501290512907325}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.02501290512907325}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["40", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.23875327521069428`}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.23875327521069428`}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["60", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], 0.07800375829177066}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, 0.07800375829177066}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["80", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.128063675979387}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.128063675979387}]]], 
           ImageScaled[{0, 0.5}]], 
          InsetBox[
           FormBox[
            StyleBox["100", {}, StripOnInput -> False], TraditionalForm], 
           NCache[
            Offset[{15, 0}, 
             Scaled[{0, 0}, {
               Log[100000], -0.4645383887603716}]], 
            Offset[{15, 0}, 
             Scaled[{0, 0}, {11.512925464970229`, -0.4645383887603716}]]], 
           ImageScaled[{0, 0.5}]]}, {}, {}}}}, {{{}}}}, {{}, {}}, {{}, {}}}, {
    DisplayFunction -> Identity, GridLines -> {
       Charting`ScaledTickValues[{Log, Exp}], Automatic}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, DisplayFunction -> Identity, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, 
     AxesOrigin -> {-6.907755278982137, -3.5}, PlotRange -> 
     NCache[{{-Log[1000], 
         Log[100000]}, {-1, 1}}, {{-6.907755278982137, 
        11.512925464970229`}, {-1, 1}}], PlotRangeClipping -> False, 
     ImagePadding -> {{All, 47}, {All, All}}, DisplayFunction -> Identity, 
     AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
     Axes -> {True, True}, AxesLabel -> {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(\[Lambda]\\), \\(s\\)]\\)/d\"", 
        TraditionalForm], 
       FormBox[
       "\"Arg(\\!\\(\\*FractionBox[\\(\\*SubscriptBox[\\(\[CapitalDelta]\
\[Epsilon]\\), \\(guess\\)] - \[CapitalDelta]\[Epsilon]\\), \
\\(\[CapitalDelta]\[Epsilon]\\)]\\))\"", TraditionalForm]}, 
     AxesOrigin -> {-6.907755278982137, -3.5}, BaseStyle -> {FontSize -> 14}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledFrameTicks[{Log, Exp}]}}, 
     GridLines -> {{0., 4.605170185988092, 9.210340371976184}, Automatic}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> 600, 
     Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Part[{{Log, Exp}, {Identity, Identity}}, 1, 2][#]& )[
            Part[#, 1]], 
           (Part[{{Log, Exp}, {Identity, Identity}}, 2, 2][#]& )[
            Part[#, 2]]}& )}}, PlotLabel -> 
     FormBox["\"Arg(\\!\\(\\*SubscriptBox[\\(\[CapitalDelta]\[Epsilon]\\), \
\\(exc\\)]\\)), \\!\\(\\*SubscriptBox[\\(d\\), \\(p\\)]\\)/d=0.25, \
\[CapitalDelta]\[Epsilon]=(1+1\[ImaginaryI])e-6, \
\\!\\(\\*SubscriptBox[\\(N\\), \\(sim\\)]\\)=100\"", TraditionalForm], 
     PlotRange -> NCache[{{-Log[1000], 
         Log[100000]}, {-1, 1}}, {{-6.907755278982137, 
        11.512925464970229`}, {-1, 1}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
       Charting`ScaledTicks[{Log, Exp}], Automatic}}],FormBox[
    FormBox[
     TemplateBox[{"20", "40", "60", "80", "100"}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], FontSize -> 14], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.733552191499383*^9, 3.7335528782440505`*^9, 3.733554710093791*^9, 
   3.733567593585783*^9, 3.733652630090603*^9, 3.733654835378603*^9, 
   3.733663695418475*^9, 3.7489332363629675`*^9, 3.748935246635948*^9, 
   3.7489427505961504`*^9, 3.7489429533867493`*^9, 3.7489430226657114`*^9, 
   3.74894322037702*^9, 3.7489432920481195`*^9, 3.748943461423807*^9, 
   3.7489449855039797`*^9, 3.748945324897392*^9, 3.7489456433706074`*^9, 
   3.7489459128790226`*^9, 3.7489459883593397`*^9, 3.748946083089758*^9, 
   3.74894625324249*^9, 3.748949584259013*^9, 3.748949662562492*^9, 
   3.7489497527016478`*^9, 3.748950862792141*^9, 3.7489510810946274`*^9, 
   3.748951804394998*^9, 3.748952616089424*^9, 3.748952933150559*^9, 
   3.7489532213460426`*^9, 3.7489549033802495`*^9, 3.748955004999062*^9, 
   3.748955109469037*^9, 3.7489553020800543`*^9, 3.7489555005024033`*^9, 
   3.748955622383374*^9, 3.748955674035329*^9, 3.7489557394040675`*^9, 
   3.748955868056426*^9, 3.748955926782785*^9, 3.748955996222757*^9, 
   3.748956430194578*^9, 3.748956499117521*^9, 3.749013363761588*^9, 
   3.7490159869716277`*^9, 3.7490217002684097`*^9, 3.749021924316224*^9, 
   3.7490233389501367`*^9, 3.7490234337955613`*^9, 3.749023594584758*^9, 
   3.7490242951658287`*^9, 3.749024423351161*^9, 3.749024657708565*^9, 
   3.7490247639856443`*^9, 3.749024975399736*^9, 3.7490253580686235`*^9, 
   3.7490255067001247`*^9, 3.749025856755147*^9, 3.749025969197578*^9, 
   3.749026405583538*^9, 3.7490266350616636`*^9, 3.7490266754339724`*^9, 
   3.749026721792624*^9, 3.7490267661351604`*^9, 3.7490268078185444`*^9, 
   3.7490270663203297`*^9, 3.7490274603578677`*^9, 3.7490275087486353`*^9, 
   3.7490275457117496`*^9, 3.7490275905393133`*^9, 3.749027657077119*^9, 
   3.7490284218438616`*^9, 3.7490285599427605`*^9, 3.7490288487882814`*^9, 
   3.749028905287513*^9, 3.749028943289686*^9, 3.7490289790117297`*^9, 
   3.749029028472559*^9, 3.7490290799075003`*^9, 3.749029117933676*^9, 
   3.7491845879458733`*^9, 3.7491919122773113`*^9, 3.749192037187672*^9, 
   3.749192336173663*^9, 3.7491928052782326`*^9, 3.749193062834743*^9, 
   3.7491932406315413`*^9, 3.749193574882994*^9, 3.7491939155360327`*^9, 
   3.7491940531123095`*^9, 3.7491992994082055`*^9, 3.749200108149147*^9, 
   3.749201013112521*^9, 3.7492010756051817`*^9, 3.7492011339479027`*^9, 
   3.7492012294177427`*^9, 3.749201293900407*^9, 3.749201354076955*^9, 
   3.7492014192721024`*^9, 3.749201504064962*^9, 3.7492015568782425`*^9, 
   3.749201644021139*^9, 3.74920173186594*^9, 3.7492018087631545`*^9, 
   3.749202013765272*^9, 3.749202076111809*^9, 3.749202301627985*^9, 
   3.7492025287397633`*^9, 3.7492026602392125`*^9, 3.749202882132429*^9, 
   3.74920294461499*^9, 3.749203013987406*^9, 3.749203194854349*^9, 
   3.7492032815252852`*^9, 3.749203344148744*^9, 3.749203392535287*^9, 
   3.749203442045121*^9, 3.749204020201248*^9, 3.749204159540984*^9, 
   3.749204352529546*^9, 3.7492046335016565`*^9, 3.749205234994275*^9, 
   3.749205393366066*^9, 3.7492054371569195`*^9, 3.749205486689923*^9, 
   3.7492055319550304`*^9, 3.7492055725727186`*^9, 3.7492056244897795`*^9, 
   3.7492056742121897`*^9, 3.7492058157325506`*^9, 3.7492058530328126`*^9, 
   3.749205890721867*^9, 3.749205925430045*^9, 3.749205962744689*^9, 
   3.7492059996949577`*^9, 3.7492060367425904`*^9, 3.749206075109712*^9, 
   3.7492168145669427`*^9, 3.7492737267504964`*^9, 3.74927416677201*^9, 
   3.7492745342842693`*^9, 3.749274579086546*^9, 3.7492747717652016`*^9, 
   3.7492748281890717`*^9, 3.749275719889282*^9, 3.749276026550051*^9, 
   3.749276159169763*^9, 3.749277026798064*^9, 3.7492830963772144`*^9, 
   3.7492832307134447`*^9, 3.7492871457545786`*^9, 3.749288354497904*^9, 
   3.7492885342248125`*^9, 3.7492914673198905`*^9, 3.749291565752659*^9, 
   3.7492916096480074`*^9, 3.74929166017751*^9, 3.7492918760443645`*^9, 
   3.7492972994381905`*^9, 3.749298189089075*^9, 3.749298328132028*^9, 
   3.749298458606491*^9, 3.7492985155797496`*^9, 3.7492985573591394`*^9, 
   3.7492985929951773`*^9, 3.749299034723443*^9, 3.749300694859397*^9, 
   3.74930094597476*^9, 3.749301078206323*^9, 3.74930121294203*^9, 
   3.7493012861132145`*^9, 3.7493013369811244`*^9, 3.7493013883380623`*^9, 
   3.749301472696887*^9, 3.749301542091856*^9, 3.749303107061367*^9, 
   3.749303191333187*^9, 3.749303242147094*^9, 3.7493032829754286`*^9, 
   3.74930332670093*^9, 3.7493037849201384`*^9, 3.749357045954543*^9, 
   3.7493571137509375`*^9, 3.7493640509303484`*^9, 3.749364167049121*^9, 
   3.749364350563798*^9, 3.749364403155336*^9, 3.7493644696758137`*^9, 
   3.749364561923394*^9, 3.7493646096577516`*^9, 3.7493702918461194`*^9, 
   3.7493704398819485`*^9, 3.7493705747490253`*^9, 3.749371046797268*^9, 
   3.7493712594045954`*^9, 3.749371428818534*^9, 3.749386421352846*^9, 
   3.7493874201827765`*^9, 3.749387577765139*^9, 3.749388697388137*^9, 
   3.749401849398214*^9, 3.7494021381430264`*^9, 3.749449620683332*^9, 
   3.7494501608972306`*^9, 3.749451028663864*^9, 3.749451188396*^9, 
   3.749456957748988*^9, 3.749458067477461*^9, 3.749458189727453*^9, 
   3.749458304278005*^9, 3.749458405170776*^9, 3.749458853617426*^9, {
   3.7494589144899073`*^9, 3.7494589288067265`*^9}, 3.749459076048148*^9, 
   3.7494641614500165`*^9, 3.749464260978709*^9, 3.749464764727522*^9, 
   3.749464893315877*^9, 3.74946493638234*^9, 3.7494650570112395`*^9, 
   3.749465623470639*^9, 3.749465742851467*^9, 3.7494671478558292`*^9, 
   3.7494676334126015`*^9, 3.7494679610433407`*^9, 3.7494697075182333`*^9, 
   3.7494706858321896`*^9, 3.7494714234293776`*^9, 3.74947166613726*^9, 
   3.7494718689908624`*^9, 3.7494724975818157`*^9, 3.7494754930861487`*^9, 
   3.7494755941279283`*^9, 3.7494756750375557`*^9, 3.7494757192710857`*^9, 
   3.7494757754312983`*^9, 3.74947588071632*^9, 3.74947644526161*^9, 
   3.749476509685295*^9, 3.749476607980917*^9, 3.7494766527564783`*^9, 
   3.7495338450163383`*^9, 3.7495340234505444`*^9, 3.7495342772320595`*^9, 
   3.74953754019569*^9, 3.7495430232362137`*^9, 3.7495431832668576`*^9, 
   3.749546559832446*^9, 3.7495469932117863`*^9, 3.7495471013276367`*^9, 
   3.7495471791277304`*^9, 3.7495472532749186`*^9, 3.749547326223469*^9, 
   3.7495474230964003`*^9, 3.7495475000296535`*^9, 3.7495475727042646`*^9, 
   3.749548277486594*^9, 3.7495483594106693`*^9, 3.749548455200874*^9, 
   3.749548513482496*^9, 3.7495485937052207`*^9, 3.7495486696410403`*^9, 
   3.749548755423272*^9, 3.749548849716297*^9, 3.7495493704488487`*^9, 
   3.7495495684803944`*^9, 3.7497920182115602`*^9, 3.749971480188677*^9, 
   3.7499716541206255`*^9, 3.749971702645401*^9, 3.7499718273345327`*^9, 
   3.749975262962039*^9, 3.749976551597745*^9, 3.7499845548985076`*^9, 
   3.749985265173133*^9, 3.749985309435665*^9, 3.7499854332157445`*^9, {
   3.7499854917920947`*^9, 3.74998550988713*^9}, 3.749985813018468*^9, {
   3.7499868517558804`*^9, 3.7499868750672135`*^9}, 3.7499986021549644`*^9, 
   3.750000396723608*^9, 3.750001224122933*^9, 3.7500016616579585`*^9, 
   3.7500133012287035`*^9, 3.750016325823701*^9, 3.7500455230149455`*^9, 
   3.750050818544832*^9, 3.7500514067064734`*^9, 3.750064673773306*^9, 
   3.7500674907104254`*^9, 3.7500677409657393`*^9, 3.7500689474287453`*^9, 
   3.750069298368818*^9, 3.7500695916325912`*^9, 3.750070152915695*^9, 
   3.7500704341057787`*^9, 3.75007059324588*^9, 3.7500707954934483`*^9, 
   3.7500710911133566`*^9, 3.750071517170726*^9, 3.7500717104547815`*^9, 
   3.750074996735035*^9, 3.750075101062002*^9, 3.7500751594673424`*^9, 
   3.7500753777448273`*^9, 3.750077129251622*^9, 3.7500772335095854`*^9, 
   3.750088462538849*^9, 3.750091024544388*^9, 3.750091344781704*^9, 
   3.7500915020496993`*^9, 3.750091970700505*^9, 3.750092245647231*^9, 
   3.750092340710668*^9},
 ExpressionUUID -> "905065d6-71f7-43db-bdeb-c4c96ef17d92"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Compare accuracy of estimation vs input parameters ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["d", "p"]}], TraditionalForm]],
  ExpressionUUID -> "e4dd88d5-ca57-4dcf-9948-00b4732f9eaa"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "L"], TraditionalForm]],
  ExpressionUUID -> "9f5003b3-81bc-459c-a489-a6443a642663"],
 "), can be quite time and memory intensive for large NL, so comment out when \
you don\[CloseCurlyQuote]t want to do this"
}], "Subsection",
 CellChangeTimes->{{3.7130777699994187`*^9, 3.7130778221748514`*^9}, {
   3.7130787385854416`*^9, 3.7130787954384413`*^9}, {3.713078962197441*^9, 
   3.7130789623404417`*^9}, {3.750092397304905*^9, 3.750092435665099*^9}, {
   3.7500931369692116`*^9, 3.75009315967351*^9}, 3.7500934406895833`*^9},
 ExpressionUUID -> "251b2fdc-c036-440f-9d75-4d88ee63810b"],

Cell[TextData[{
 "We compare the accuracy when using ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "L"], TraditionalForm]],
  ExpressionUUID -> "1a151db1-2f18-46be-9a5f-5dde1de1e787"],
 " number of layers to represent the exponentially decaying photoconductivity \
of our material. "
}], "Text",
 CellChangeTimes->{{3.7130789725084414`*^9, 3.7130790092414417`*^9}, {
   3.7130790603754416`*^9, 3.713079087709441*^9}, 3.71308330854823*^9, {
   3.7136060295949087`*^9, 3.713606033224909*^9}},
 ExpressionUUID -> "10bfbdc3-4817-419a-875c-3f353c4e0185"],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculate vs NLayer for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", "s"], "/", "d"}], "=", "1"}], TraditionalForm]],
  ExpressionUUID -> "aca14dd3-c511-4890-9096-7e9fe7bf4cee"]
}], "Subsubsection",
 CellChangeTimes->{{3.7136060909129086`*^9, 3.7136061208049088`*^9}},
 ExpressionUUID -> "6750e2c0-62e3-4e70-a7fb-d005d2817cb8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NL2", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ii", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Position", "[", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"#", "\[GreaterEqual]", "1"}], "&"}], ")"}]}]}], "]"}], 
        "]"}]}], ";"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ii", "=", 
       RowBox[{"ii", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
     "NLayerTest2"}], "=", 
    RowBox[{"Parallelize", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"dExcG", "=", "dp"}], ";", "\[IndentingNewLine]", 
         RowBox[{"initguess", "=", "\[Epsilon]Exc"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"guess", " ", "=", " ", 
          RowBox[{"FindRoot", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"tExcRegion", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "\[Equal]", 
             RowBox[{"\[Epsilon]ExcTMMExp", "[", 
              RowBox[{"\[Epsilon]G", ",", 
               RowBox[{"\[Lambda]0", "[", 
                RowBox[{"[", "ii", "]"}], "]"}], ",", "NLayerG", ",", "dExcG",
                ",", "\[Epsilon]Sample"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]G", ",", "initguess"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "MachinePrecision"}], ",", 
            RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Epsilon]Sol", "=", 
          RowBox[{"\[Epsilon]G", "/.", "guess"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[CapitalDelta]\[Epsilon]sol", "=", 
          RowBox[{"\[Epsilon]Sol", "-", "\[Epsilon]Sample"}]}]}], ")"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"NLayerG", ",", "NL2"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.713606168550909*^9, 3.7136062193457904`*^9}, {
   3.713606402178072*^9, 3.7136064883436875`*^9}, 3.7136069870325513`*^9, {
   3.7136070399478426`*^9, 3.713607095027233*^9}, {3.7136071303816977`*^9, 
   3.713607130717664*^9}, {3.713607409847294*^9, 3.7136074751352935`*^9}, {
   3.7136075939222937`*^9, 3.713607597543294*^9}, {3.7136077258622932`*^9, 
   3.7136077298932934`*^9}, {3.7136153886474686`*^9, 
   3.7136153951003494`*^9}, {3.7335511509164524`*^9, 3.7335511563244524`*^9}, 
   3.7494495604428864`*^9, 3.749452068475338*^9, 3.7494549734664936`*^9, {
   3.750000274331608*^9, 3.7500002951687994`*^9}, 3.750000454394907*^9, {
   3.750000600915287*^9, 3.7500006152731085`*^9}, {3.7500006514421773`*^9, 
   3.7500006913294587`*^9}, {3.7500008717537785`*^9, 3.750000879634229*^9}, {
   3.7500010376932697`*^9, 3.7500010957605906`*^9}, {3.750001436044054*^9, 
   3.7500014703850183`*^9}, {3.750011665954171*^9, 3.7500117021142397`*^9}, {
   3.7500121136577787`*^9, 3.750012126553516*^9}, {3.7500154874527483`*^9, 
   3.7500154896038713`*^9}},
 ExpressionUUID -> "1c02ac70-d55e-417a-9003-14b1d7920a99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate for selected NLayer", "Subsubsection",
 CellChangeTimes->{{3.713606040760909*^9, 3.713606066281909*^9}},
 ExpressionUUID -> "9b3cef20-520e-4da7-a3e4-0846462a3039"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NL", "=", 
       RowBox[{"Range", "[", 
        RowBox[{"5", ",", "15", ",", "5"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "NLayerTest"}], "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ddExcG", "=", "dp"}], ";", "\[IndentingNewLine]", 
        RowBox[{"initguess", "=", "\[Epsilon]Exc"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"guess", " ", "=", " ", 
         RowBox[{"Parallelize", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"FindRoot", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"tExcRegion", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", 
               RowBox[{"\[Epsilon]ExcTMMExp", "[", 
                RowBox[{"\[Epsilon]G", ",", 
                 RowBox[{"\[Lambda]0", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "NLayerG", ",", 
                 "dExcG", ",", "\[Epsilon]Sample"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Epsilon]G", ",", "initguess"}], "}"}], ",", 
              RowBox[{"WorkingPrecision", "\[Rule]", "MachinePrecision"}], 
              ",", 
              RowBox[{"MaxIterations", "\[Rule]", "1000"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "\[Omega]points"}], "}"}]}], "]"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"\[Epsilon]Sol", "=", 
         RowBox[{"\[Epsilon]G", "/.", "guess"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"\[CapitalDelta]\[Epsilon]sol", "=", 
         RowBox[{"\[Epsilon]Sol", "-", "\[Epsilon]Sample"}]}]}], ")"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"NLayerG", ",", "NL"}], "}"}]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7130833333962297`*^9, 3.71308339806523*^9}, {
   3.71308349801123*^9, 3.71308356039123*^9}, {3.7130838934292297`*^9, 
   3.71308391630123*^9}, {3.71308396416323*^9, 3.71308396862523*^9}, {
   3.71308440197823*^9, 3.7130844105282297`*^9}, {3.71308448184723*^9, 
   3.71308452388523*^9}, {3.71308471652523*^9, 3.7130847596672297`*^9}, 
   3.7130849354762907`*^9, {3.7130850627730193`*^9, 3.71308513698744*^9}, 
   3.7130851977045107`*^9, 3.7130857914428787`*^9, 3.713086064026223*^9, {
   3.713086751898223*^9, 3.713086783987223*^9}, {3.713088351792223*^9, 
   3.713088364815223*^9}, {3.713088498809223*^9, 3.713088537629223*^9}, {
   3.7130885969792233`*^9, 3.713088626969223*^9}, {3.7130887685552235`*^9, 
   3.7130887906562233`*^9}, {3.713088977032223*^9, 3.713088985283223*^9}, {
   3.7130904330222235`*^9, 3.713090433586223*^9}, {3.7136071714075947`*^9, 
   3.7136071717455606`*^9}, {3.7335511603814526`*^9, 3.7335511630294523`*^9}, 
   3.749449563400056*^9, 3.7494520691493764`*^9, 3.7494549741965356`*^9, {
   3.7500003114887333`*^9, 3.7500003162570057`*^9}, {3.750001486089916*^9, 
   3.750001495441451*^9}, {3.7500015342176695`*^9, 3.7500015753620224`*^9}, {
   3.7500115067310643`*^9, 3.750011508697177*^9}, {3.7500120444658213`*^9, 
   3.750012099593974*^9}, {3.7500121820026875`*^9, 3.7500121908821955`*^9}, 
   3.7500151139643865`*^9},
 ExpressionUUID -> "043bfcd8-ea0d-42b2-9384-087ccaba61c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot", "Subsubsection",
 CellChangeTimes->{{3.713085212597*^9, 3.7130852130130415`*^9}},
 ExpressionUUID -> "e39abc21-b63f-4389-a9b8-3913f9e37919"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"NLTa", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"RelDev", "[", 
        RowBox[{"#", ",", "\[CapitalDelta]\[Epsilon]Exc"}], "]"}], "&"}], "/@",
       "NLayerTest"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NLT", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Thread", "[", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]n", ",", "#"}], "}"}], "]"}], "&"}], ",", 
       RowBox[{"Abs", "[", "NLTa", "]"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NLT2a", "=", 
     RowBox[{"RelDev", "[", 
      RowBox[{"NLayerTest2", ",", "\[CapitalDelta]\[Epsilon]Exc"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NLT2", "=", 
     RowBox[{"Thread", "[", 
      RowBox[{"{", 
       RowBox[{"NL2", ",", 
        RowBox[{"Abs", "[", "NLT2a", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"leg", "=", "NL"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"plt", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"ListLogLogPlot", "[", 
       RowBox[{"NLT", ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(s\)]\)/d\>\"", ",", 
           "\"\<Abs(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\
\[Epsilon]\)]\))\>\""}], "}"}]}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", "\"\<NLayer Test\>\""}], ",", 
        RowBox[{"Joined", "\[Rule]", "True"}], ",", 
        RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"LineLegend", "[", "leg", "]"}]}], ",", 
        RowBox[{"PlotLabels", "\[Rule]", " ", "leg"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Export", "[", 
         RowBox[{"\"\<NTest_abs.pdf\>\"", ",", "plt"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "plt"}], "=", 
     RowBox[{"ListLogPlot", "[", 
      RowBox[{"NLT2", ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(N\), \(Layers\)]\)\>\"", ",", 
          "\"\<Abs(\!\(\*FractionBox[\(\*SubscriptBox[\(\[CapitalDelta]\
\[Epsilon]\), \(guess\)] - \[CapitalDelta]\[Epsilon]\), \(\[CapitalDelta]\
\[Epsilon]\)]\))\>\""}], "}"}]}], ",", 
       RowBox[{
       "PlotLabel", "\[Rule]", 
        "\"\<NLayer Test (\!\(\*SubscriptBox[\(\[Lambda]\), \
\(s\)]\)/d=1)\>\""}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<NTest2_abs.pdf\>\"", ",", "plt"}], "]"}], ";"}], "*)"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7130852517049103`*^9, 3.713085314882228*^9}, {
   3.7130853481555543`*^9, 3.713085411398878*^9}, {3.713085522517989*^9, 
   3.7130855235230894`*^9}, {3.713085673172053*^9, 3.713085678570593*^9}, {
   3.7130857840801425`*^9, 3.713085785519286*^9}, {3.7130858246591997`*^9, 
   3.7130858342731614`*^9}, {3.713085922750008*^9, 3.713085967351468*^9}, {
   3.713086059586223*^9, 3.713086125853223*^9}, {3.7130861648122234`*^9, 
   3.7130861788992233`*^9}, 3.713086210214223*^9, {3.713086287594223*^9, 
   3.7130863705762234`*^9}, {3.7130864097912235`*^9, 3.713086451875223*^9}, {
   3.713086494931223*^9, 3.713086570195223*^9}, {3.7130866098922234`*^9, 
   3.713086674593223*^9}, {3.7130867151962233`*^9, 3.7130867366042233`*^9}, {
   3.713086786723223*^9, 3.7130867868502235`*^9}, {3.713086884103223*^9, 
   3.7130869712622232`*^9}, {3.713087026021223*^9, 3.713087026370223*^9}, {
   3.713087065509223*^9, 3.713087077527223*^9}, {3.713087292516223*^9, 
   3.7130872992622232`*^9}, {3.713087343566223*^9, 3.7130873437942233`*^9}, {
   3.713087821594223*^9, 3.7130879131162233`*^9}, {3.713087950266223*^9, 
   3.7130879650292234`*^9}, {3.713088368585223*^9, 3.7130883700552235`*^9}, {
   3.7130885232722235`*^9, 3.713088525799223*^9}, 3.713088593323223*^9, {
   3.7130886312752233`*^9, 3.713088632747223*^9}, {3.713506614944556*^9, 
   3.713506627257261*^9}, {3.713508470413229*^9, 3.7135084716318293`*^9}, 
   3.713598255502034*^9, {3.713607220442691*^9, 3.7136073740222936`*^9}, {
   3.7136152200029707`*^9, 3.713615249213811*^9}, {3.7136152877117643`*^9, 
   3.713615334636794*^9}, {3.7136154186792603`*^9, 3.713615453109277*^9}, {
   3.7136155168505783`*^9, 3.7136155183659925`*^9}, {3.7136155612243404`*^9, 
   3.713615618457721*^9}, {3.713615670636444*^9, 3.71361569334721*^9}, {
   3.713615727889515*^9, 3.71361575772039*^9}, {3.7139617295080614`*^9, 
   3.7139617525220613`*^9}, {3.749455737392188*^9, 3.7494557388902736`*^9}, {
   3.749456621383749*^9, 3.74945662384689*^9}, 3.750050654322439*^9, {
   3.7500934194493685`*^9, 3.7500934243456483`*^9}},
 ExpressionUUID -> "18773886-1fc7-4076-8ddc-68ead0ed407f"],

Cell["\<\
We see that the routine fairly quickly converges as N increases, with \
NLayer=10 giving roughly 1% deviation. As expected, the routine is less \
accurate when the wavelength is roughly the size of the individual layers. \
\>", "Text",
 CellChangeTimes->{{3.7130876594302235`*^9, 3.713087763608223*^9}, {
  3.713088863361223*^9, 3.7130889507882233`*^9}},
 ExpressionUUID -> "8cc629ae-10d8-4f26-a646-3e941640562b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Export the data", "Subsubsection",
 CellChangeTimes->{{3.750090860988033*^9, 3.750090863535178*^9}, {
  3.7500924459526873`*^9, 3.7500924501129255`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<Export\\\\NLayerTest\\\\lambda_n.xls\>\"", ",", "\[Lambda]n"}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<Export\\\\NLayerTest\\\\NLayerTest.xls\>\"", ",", 
      RowBox[{"Transpose", "[", "NLTa", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
     "\"\<Export\\\\NLayerTest\\\\NLayerTest2.xls\>\"", ",", "NLT2a"}], "]"}],
     ";"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.713789652415762*^9, 3.713789715071756*^9}, {
   3.713790606647835*^9, 3.7137906181164665`*^9}, {3.713961339259162*^9, 
   3.7139613534778614`*^9}, {3.7139614535397615`*^9, 
   3.7139614740373616`*^9}, {3.7139615852080617`*^9, 
   3.7139616082040615`*^9}, {3.7139617978260612`*^9, 
   3.7139617992130613`*^9}, {3.7139618292200613`*^9, 
   3.7139618319630613`*^9}, {3.7139618993956614`*^9, 
   3.7139619219095616`*^9}, {3.7139619979129615`*^9, 3.713962008234462*^9}, {
   3.7139622437416615`*^9, 3.713962244075162*^9}, {3.7139622795527616`*^9, 
   3.7139622803175616`*^9}, {3.7139638183090677`*^9, 3.713963840832301*^9}, {
   3.713963913771477*^9, 3.71396393433924*^9}, {3.713965248328082*^9, 
   3.7139652541227827`*^9}, {3.713965900583782*^9, 3.7139659041603823`*^9}, {
   3.7139662931625824`*^9, 3.7139663314576826`*^9}, 3.7139667739417825`*^9, {
   3.7139668127511826`*^9, 3.7139668154865828`*^9}, {3.713966857156082*^9, 
   3.7139668575318823`*^9}, {3.713967130156082*^9, 3.7139671371810827`*^9}, {
   3.7139691680966825`*^9, 3.713969180142782*^9}, 3.7139692455461826`*^9, {
   3.7139693786503825`*^9, 3.7139694094001827`*^9}, {3.7139695034441824`*^9, 
   3.713969506647582*^9}, {3.714037314401821*^9, 3.7140373555741205`*^9}, {
   3.7499982003809843`*^9, 3.7499982184390173`*^9}, {3.7499982515599117`*^9, 
   3.74999825851931*^9}},
 ExpressionUUID -> "a17297f9-b311-4f3d-9da6-7e84dc899e70"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
EvaluationCompletionAction->"ShowTiming",
WindowSize->{944, 982},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
PrintingCopies->1,
PrintingStartingPageNumber->1,
PrintingPageRange->{32000, 32000},
PageHeaders->{{None, None, None}, {None, None, None}},
PageFooters->{{None, None, None}, {None, None, None}},
PageHeaderLines->{False, False},
PageFooterLines->{False, False},
PrintingOptions->{"FacingPages"->True,
"FirstPageFace"->Right,
"FirstPageFooter"->False,
"FirstPageHeader"->False,
"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{54.000000584999995`, 54.000000584999995`}, \
{85.03937099999999, 76.5354339}}},
SpellingDictionaries->{"CorrectWords"->{"Photoexcited"}},
Magnification:>1.1 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 222, 5, 183, "Title"],
Cell[805, 29, 574, 8, 79, "Chapter"],
Cell[CellGroupData[{
Cell[1404, 41, 1577, 21, 175, "Chapter"],
Cell[CellGroupData[{
Cell[3006, 66, 162, 2, 43, "Subsubsection"],
Cell[3171, 70, 19619, 290, 231, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22839, 366, 156, 3, 79, "Chapter"],
Cell[22998, 371, 21826, 376, 294, "Input"],
Cell[44827, 749, 160, 2, 32, "Text"],
Cell[44990, 753, 1402, 38, 144, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46429, 796, 248, 3, 71, "Chapter"],
Cell[46680, 801, 1260, 23, 215, "Text"],
Cell[47943, 826, 17068, 400, 1370, "Input"],
Cell[65014, 1228, 299, 7, 32, "Text"],
Cell[65316, 1237, 4482, 124, 298, "Input"],
Cell[CellGroupData[{
Cell[69823, 1365, 317, 5, 78, "Section"],
Cell[CellGroupData[{
Cell[70165, 1374, 217, 3, 53, "Subsection"],
Cell[70385, 1379, 33716, 537, 537, "Input"],
Cell[104104, 1918, 304, 6, 53, "Text"],
Cell[104411, 1926, 752, 12, 33, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105200, 1943, 222, 3, 53, "Subsection"],
Cell[105425, 1948, 2265, 62, 188, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107727, 2015, 247, 3, 53, "Subsection"],
Cell[107977, 2020, 2815, 71, 210, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110829, 2096, 301, 4, 53, "Subsection"],
Cell[111133, 2102, 1725, 38, 100, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112895, 2145, 472, 8, 53, "Subsection"],
Cell[113370, 2155, 2052, 50, 80, "Text"],
Cell[CellGroupData[{
Cell[115447, 2209, 101, 1, 43, "Subsubsection"],
Cell[115551, 2212, 4410, 75, 74, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119998, 2292, 111, 1, 43, "Subsubsection"],
Cell[120112, 2295, 2265, 56, 320, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122414, 2356, 216, 4, 43, "Subsubsection"],
Cell[122633, 2362, 9791, 207, 885, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132461, 2574, 174, 2, 43, "Subsubsection"],
Cell[132638, 2578, 1785, 50, 298, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134460, 2633, 244, 3, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[134729, 2640, 10781, 282, 835, "Input"],
Cell[145513, 2924, 26308, 460, 453, "Output"],
Cell[171824, 3386, 26122, 458, 453, "Output"],
Cell[197949, 3846, 34502, 616, 446, "Output"],
Cell[232454, 4464, 34373, 618, 446, "Output"],
Cell[266830, 5084, 34479, 617, 446, "Output"],
Cell[301312, 5703, 33408, 588, 441, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[334805, 6300, 292, 4, 79, "Chapter"],
Cell[335100, 6306, 1021, 17, 134, "Text"],
Cell[CellGroupData[{
Cell[336146, 6327, 320, 4, 78, "Section"],
Cell[336469, 6333, 292, 6, 32, "Text"],
Cell[336764, 6341, 1036, 24, 101, "Input"],
Cell[337803, 6367, 197, 3, 32, "Text"],
Cell[338003, 6372, 828, 15, 33, "Input"],
Cell[338834, 6389, 185, 2, 32, "Text"],
Cell[339022, 6393, 915, 23, 101, "Input"],
Cell[339940, 6418, 456, 8, 53, "Text"],
Cell[340399, 6428, 1955, 37, 55, "Input"],
Cell[CellGroupData[{
Cell[342379, 6469, 181, 2, 53, "Subsection"],
Cell[CellGroupData[{
Cell[342585, 6475, 203, 2, 43, "Subsubsection"],
Cell[342791, 6479, 2622, 59, 207, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345450, 6543, 583, 15, 43, "Subsubsection"],
Cell[346036, 6560, 703, 11, 53, "Text"],
Cell[346742, 6573, 3660, 74, 293, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[350463, 6654, 264, 4, 78, "Section"],
Cell[350730, 6660, 1920, 45, 157, "Text"],
Cell[352653, 6707, 120, 2, 33, "Input"],
Cell[CellGroupData[{
Cell[352798, 6713, 106, 1, 53, "Subsection"],
Cell[352907, 6716, 3673, 77, 408, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356617, 6798, 530, 15, 86, "Subsection"],
Cell[357150, 6815, 18515, 414, 1933, "Input"],
Cell[CellGroupData[{
Cell[375690, 7233, 173, 2, 43, "Subsubsection"],
Cell[375866, 7237, 2883, 82, 210, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[378786, 7324, 413, 6, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[379224, 7334, 19694, 455, 1370, "Input"],
Cell[398921, 7791, 64077, 1226, 405, "Output"],
Cell[463001, 9019, 64176, 1228, 406, "Output"],
Cell[527180, 10249, 65043, 1246, 403, "Output"],
Cell[592226, 11497, 64300, 1232, 404, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[656575, 12735, 431, 7, 43, "Subsubsection"],
Cell[657009, 12744, 24644, 534, 1219, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[681702, 13284, 287, 6, 53, "Subsection"],
Cell[CellGroupData[{
Cell[682014, 13294, 106, 1, 43, "Subsubsection"],
Cell[682123, 13297, 1686, 40, 144, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683846, 13342, 95, 1, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[683966, 13347, 16539, 368, 942, "Input"],
Cell[700508, 13717, 49409, 935, 449, "Output"],
Cell[749920, 14654, 49594, 939, 436, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[799575, 15600, 862, 19, 86, "Subsection"],
Cell[800440, 15621, 553, 12, 53, "Text"],
Cell[CellGroupData[{
Cell[801018, 15637, 385, 10, 43, "Subsubsection"],
Cell[801406, 15649, 3356, 72, 276, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[804799, 15726, 179, 2, 43, "Subsubsection"],
Cell[804981, 15730, 3330, 66, 232, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[808348, 15801, 153, 2, 43, "Subsubsection"],
Cell[808504, 15805, 5200, 109, 320, "Input"],
Cell[813707, 15916, 423, 7, 53, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[814167, 15928, 159, 2, 43, "Subsubsection"],
Cell[814329, 15932, 1994, 38, 78, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


